Two-loop scattering amplitude for heavy-quark pair production through light-quark annihilation in QCD

We present the first full analytic evaluation of the scattering amplitude for the process $q {\bar q} \to Q {\bar Q}$ up-to two loops in Quantum Chromodynamics, for a massless $(q)$ and a massive $(Q)$ quark flavour. The interference terms of the one- and two-loop amplitudes with the Born amplitude, decomposed in terms of gauge invariant form factors depending on the colour and flavour structure, are analytically calculated by keeping complete dependence on the squared center-of-mass energy, the squared momentum transfer, and the heavy-quark mass. The results are expressed as Laurent series around four space-time dimensions, with coefficients given in terms of generalised polylogarithms and transcendental constants up-to weight four. Our results validate the known, purely numerical calculations of the squared amplitude, and extend the analytic knowledge, previously limited to a subset of form factors, to their whole set, coming from both planar and non-planar diagrams, up-to the second order corrections in the strong coupling constant.

==> anc/qqQQGrid.m <==
(*

Please refer to: 
  
M. K. Mandal, P. Mastrolia, J. Ronca and W. J. Torres Bobadilla,

"Two-loop scattering amplitude for heavy-quark pair production through light-quark annihilation in QCD".

*)

(*

Description:

This file contains the numerical evaluation of the two-loop colour decomposition shown in Eq. (2.10), at 1600 phase-space points.
    The phase-space points are chosen to be the same those in \cite{Czakon:2008zk}

*)

(*

Conventions:

 - p_q^{2} = p_\bar{q}^{2} = 0

 - s = (p_q + p_\bar{q})^{2}  ,  t = (p_Q - p_q)^{2}

 - Each entry of "qqQQGrid" corresponds to:

     {  (M^2 - t)/s   ,   s/(4M^2) - 1   ,   {\mathcal M}_{0}^{(2)}   }

 - scale choice: \mu^{2} = M^{2}

*)

qqQQGrid = {{0.4851965115, 0.0009999998006, -829.4469045 - 27518.62696/Nc^2 + 
       18.38011116*Nc^2 + 1.570491725*nh^2 + 
       Nc*(-0.5240116729*nh - 3.259229717*nl) + 0.1227085316*nh*nl - 
       2.175767968*nl^2 + (192.8077689*nh + 636.8095363*nl)/Nc}, 
     {0.4859556647, 0.0009999998006, -830.1016537 - 27513.59139/Nc^2 + 
       18.37567105*Nc^2 + 1.570422934*nh^2 + 
       Nc*(-0.5443336759*nh - 3.250229453*nl) + 0.1227031567*nh*nl - 
       2.175672664*nl^2 + (192.8776038*nh + 636.7404266*nl)/Nc}, 
     {0.486714818, 0.0009999998006, -830.7545889 - 27508.68671/Nc^2 + 
       18.37124335*Nc^2 + 1.570357763*nh^2 + 
       Nc*(-0.5646144144*nh - 3.241255635*nl) + 0.1226980646*nh*nl - 
       2.175582376*nl^2 + (192.9478768*nh + 636.673165*nl)/Nc}, 
     {0.4874739712, 0.0009999998006, -831.4057297 - 27503.91284/Nc^2 + 
       18.36682823*Nc^2 + 1.570296213*nh^2 + 
       Nc*(-0.5848541469*nh - 3.232308122*nl) + 0.1226932555*nh*nl - 
       2.175497104*nl^2 + (193.018589*nh + 636.607751*nl)/Nc}, 
     {0.4882331245, 0.0009999998006, -832.0550958 - 27499.2697/Nc^2 + 
       18.36242588*Nc^2 + 1.570238283*nh^2 + 
       Nc*(-0.6050531414*nh - 3.22338677*nl) + 0.1226887292*nh*nl - 
       2.175416848*nl^2 + (193.0897414*nh + 636.5441841*nl)/Nc}, 
     {0.4889922778, 0.0009999998006, -832.7027068 - 27494.75723/Nc^2 + 
       18.35803645*Nc^2 + 1.570183974*nh^2 + 
       Nc*(-0.6252116569*nh - 3.214491436*nl) + 0.1226844858*nh*nl - 
       2.175341608*nl^2 + (193.1613349*nh + 636.4824638*nl)/Nc}, 
     {0.489751431, 0.0009999998006, -833.3485818 - 27490.37534/Nc^2 + 
       18.35366012*Nc^2 + 1.570133286*nh^2 + 
       Nc*(-0.6453299512*nh - 3.20562198*nl) + 0.1226805254*nh*nl - 
       2.175271384*nl^2 + (193.2333704*nh + 636.4225895*nl)/Nc}, 
     {0.4905105843, 0.0009999998006, -833.9927406 - 27486.12398/Nc^2 + 
       18.34929706*Nc^2 + 1.570086218*nh^2 + 
       Nc*(-0.6654082891*nh - 3.196778259*nl) + 0.1226768478*nh*nl - 
       2.175206176*nl^2 + (193.3058491*nh + 636.3645606*nl)/Nc}, 
     {0.4912697375, 0.0009999998006, -834.6352023 - 27482.00307/Nc^2 + 
       18.34494744*Nc^2 + 1.57004277*nh^2 + 
       Nc*(-0.6854469237*nh - 3.187960133*nl) + 0.1226734531*nh*nl - 
       2.175145984*nl^2 + (193.3787718*nh + 636.3083766*nl)/Nc}, 
     {0.4920288908, 0.0009999998006, -835.2759863 - 27478.01253/Nc^2 + 
       18.3406114*Nc^2 + 1.570002944*nh^2 + 
       Nc*(-0.7054461175*nh - 3.179167461*nl) + 0.1226703413*nh*nl - 
       2.175090808*nl^2 + (193.4521396*nh + 636.2540369*nl)/Nc}, 
     {0.492788044, 0.0009999998006, -835.9151116 - 27474.1523/Nc^2 + 
       18.33628913*Nc^2 + 1.569966738*nh^2 + 
       Nc*(-0.7254061215*nh - 3.170400104*nl) + 0.1226675123*nh*nl - 
       2.175040647*nl^2 + (193.5259534*nh + 636.2015412*nl)/Nc}, 
     {0.4935471973, 0.0009999998006, -836.5525975 - 27470.4223/Nc^2 + 
       18.33198076*Nc^2 + 1.569934152*nh^2 + 
       Nc*(-0.745327196*nh - 3.16165792*nl) + 0.1226649663*nh*nl - 
       2.174995503*nl^2 + (193.6002142*nh + 636.1508886*nl)/Nc}, 
     {0.4943063506, 0.0009999998006, -837.1884629 - 27466.82246/Nc^2 + 
       18.32768647*Nc^2 + 1.569905187*nh^2 + 
       Nc*(-0.7652095927*nh - 3.152940771*nl) + 0.1226627032*nh*nl - 
       2.174955375*nl^2 + (193.674923*nh + 636.1020789*nl)/Nc}, 
     {0.4950655038, 0.0009999998006, -837.8227268 - 27463.35271/Nc^2 + 
       18.3234064*Nc^2 + 1.569879843*nh^2 + 
       Nc*(-0.7850535618*nh - 3.14424852*nl) + 0.1226607229*nh*nl - 
       2.174920263*nl^2 + (193.7500808*nh + 636.0551113*nl)/Nc}, 
     {0.4958246571, 0.0009999998006, -838.4554082 - 27460.01297/Nc^2 + 
       18.3191407*Nc^2 + 1.56985812*nh^2 + 
       Nc*(-0.8048593606*nh - 3.135581026*nl) + 0.1226590256*nh*nl - 
       2.174890167*nl^2 + (193.8256885*nh + 636.0099854*nl)/Nc}, 
     {0.4965838103, 0.0009999998006, -839.0865258 - 27456.80318/Nc^2 + 
       18.31488954*Nc^2 + 1.569840016*nh^2 + 
       Nc*(-0.8246272349*nh - 3.126938153*nl) + 0.1226576111*nh*nl - 
       2.174865087*nl^2 + (193.9017471*nh + 635.9667007*nl)/Nc}, 
     {0.4973429636, 0.0009999998006, -839.7160986 - 27453.72326/Nc^2 + 
       18.31065305*Nc^2 + 1.569825534*nh^2 + 
       Nc*(-0.8443574399*nh - 3.118319763*nl) + 0.1226564796*nh*nl - 
       2.174845023*nl^2 + (193.9782577*nh + 635.9252565*nl)/Nc}, 
     {0.4981021169, 0.0009999998006, -840.3441452 - 27450.77315/Nc^2 + 
       18.30643138*Nc^2 + 1.569814672*nh^2 + 
       Nc*(-0.8640502218*nh - 3.109725718*nl) + 0.1226556309*nh*nl - 
       2.174829975*nl^2 + (194.0552211*nh + 635.8856523*nl)/Nc}, 
     {0.4988612701, 0.0009999998006, -840.970684 - 27447.95277/Nc^2 + 
       18.30222468*Nc^2 + 1.569807431*nh^2 + 
       Nc*(-0.8837058259*nh - 3.101155883*nl) + 0.1226550651*nh*nl - 
       2.174819943*nl^2 + (194.1326384*nh + 635.8478876*nl)/Nc}, 
     {0.4996204234, 0.0009999998006, -841.595734 - 27445.26204/Nc^2 + 
       18.29803308*Nc^2 + 1.56980381*nh^2 + 
       Nc*(-0.9033245044*nh - 3.092610121*nl) + 0.1226547822*nh*nl - 
       2.174814927*nl^2 + (194.2105106*nh + 635.8119619*nl)/Nc}, 
     {0.5003795766, 0.0009999998006, -842.2193134 - 27442.7009/Nc^2 + 
       18.29385674*Nc^2 + 1.56980381*nh^2 + 
       Nc*(-0.922906498*nh - 3.084088297*nl) + 0.1226547822*nh*nl - 
       2.174814927*nl^2 + (194.2888385*nh + 635.7778746*nl)/Nc}, 
     {0.5011387299, 0.0009999998006, -842.8414408 - 27440.26928/Nc^2 + 
       18.28969578*Nc^2 + 1.569807431*nh^2 + 
       Nc*(-0.9424520566*nh - 3.075590275*nl) + 0.1226550651*nh*nl - 
       2.174819943*nl^2 + (194.3676233*nh + 635.7456252*nl)/Nc}, 
     {0.5018978831, 0.0009999998006, -843.4621345 - 27437.9671/Nc^2 + 
       18.28555034*Nc^2 + 1.569814672*nh^2 + 
       Nc*(-0.9619614191*nh - 3.067115921*nl) + 0.1226556309*nh*nl - 
       2.174829975*nl^2 + (194.4468659*nh + 635.7152131*nl)/Nc}, 
     {0.5026570364, 0.0009999998006, -844.0814129 - 27435.79429/Nc^2 + 
       18.28142057*Nc^2 + 1.569825534*nh^2 + 
       Nc*(-0.9814348334*nh - 3.058665098*nl) + 0.1226564796*nh*nl - 
       2.174845023*nl^2 + (194.5265672*nh + 635.6866378*nl)/Nc}, 
     {0.5034161897, 0.0009999998006, -844.6992942 - 27433.75078/Nc^2 + 
       18.27730658*Nc^2 + 1.569840016*nh^2 + 
       Nc*(-1.000872539*nh - 3.050237674*nl) + 0.1226576111*nh*nl - 
       2.174865087*nl^2 + (194.6067283*nh + 635.6598987*nl)/Nc}, 
     {0.5041753429, 0.0009999998006, -845.3157965 - 27431.8365/Nc^2 + 
       18.27320852*Nc^2 + 1.56985812*nh^2 + 
       Nc*(-1.020274774*nh - 3.041833517*nl) + 0.1226590256*nh*nl - 
       2.174890167*nl^2 + (194.6873501*nh + 635.6349954*nl)/Nc}, 
     {0.5049344962, 0.0009999998006, -845.9309381 - 27430.05138/Nc^2 + 
       18.26912651*Nc^2 + 1.569879843*nh^2 + 
       Nc*(-1.039641784*nh - 3.033452491*nl) + 0.1226607229*nh*nl - 
       2.174920263*nl^2 + (194.7684336*nh + 635.6119272*nl)/Nc}, 
     {0.5056936494, 0.0009999998006, -846.5447369 - 27428.39535/Nc^2 + 
       18.26506068*Nc^2 + 1.569905187*nh^2 + 
       Nc*(-1.058973803*nh - 3.025094464*nl) + 0.1226627032*nh*nl - 
       2.174955375*nl^2 + (194.8499798*nh + 635.5906937*nl)/Nc}, 
     {0.5064528027, 0.0009999998006, -847.1572111 - 27426.86833/Nc^2 + 
       18.26101115*Nc^2 + 1.569934152*nh^2 + 
       Nc*(-1.078271073*nh - 3.016759304*nl) + 0.1226649663*nh*nl - 
       2.174995503*nl^2 + (194.9319897*nh + 635.5712942*nl)/Nc}, 
     {0.507211956, 0.0009999998006, -847.7683785 - 27425.47025/Nc^2 + 
       18.25697804*Nc^2 + 1.569966738*nh^2 + 
       Nc*(-1.097533829*nh - 3.008446878*nl) + 0.1226675123*nh*nl - 
       2.175040647*nl^2 + (195.0144642*nh + 635.5537283*nl)/Nc}, 
     {0.5079711092, 0.0009999998006, -848.3782569 - 27424.20105/Nc^2 + 
       18.25296149*Nc^2 + 1.570002944*nh^2 + 
       Nc*(-1.116762306*nh - 3.000157056*nl) + 0.1226703413*nh*nl - 
       2.175090808*nl^2 + (195.0974044*nh + 635.5379953*nl)/Nc}, 
     {0.5087302625, 0.0009999998006, -848.9868643 - 27423.06065/Nc^2 + 
       18.24896161*Nc^2 + 1.57004277*nh^2 + 
       Nc*(-1.135956743*nh - 2.991889706*nl) + 0.1226734531*nh*nl - 
       2.175145984*nl^2 + (195.1808111*nh + 635.5240949*nl)/Nc}, 
     {0.5094894157, 0.0009999998006, -849.5942183 - 27422.04898/Nc^2 + 
       18.24497851*Nc^2 + 1.570086218*nh^2 + 
       Nc*(-1.155117369*nh - 2.983644697*nl) + 0.1226768478*nh*nl - 
       2.175206176*nl^2 + (195.2646854*nh + 635.5120263*nl)/Nc}, 
     {0.510248569, 0.0009999998006, -850.2003367 - 27421.16596/Nc^2 + 
       18.24101231*Nc^2 + 1.570133286*nh^2 + 
       Nc*(-1.174244423*nh - 2.975421899*nl) + 0.1226805254*nh*nl - 
       2.175271384*nl^2 + (195.3490283*nh + 635.5017891*nl)/Nc}, 
     {0.5110077222, 0.0009999998006, -850.805237 - 27420.41153/Nc^2 + 
       18.23706314*Nc^2 + 1.570183974*nh^2 + 
       Nc*(-1.193338132*nh - 2.967221182*nl) + 0.1226844858*nh*nl - 
       2.175341608*nl^2 + (195.4338408*nh + 635.4933828*nl)/Nc}, 
     {0.5117668755, 0.0009999998006, -851.408937 - 27419.78562/Nc^2 + 
       18.23313109*Nc^2 + 1.570238283*nh^2 + 
       Nc*(-1.212398733*nh - 2.959042416*nl) + 0.1226887292*nh*nl - 
       2.175416848*nl^2 + (195.5191238*nh + 635.4868067*nl)/Nc}, 
     {0.5125260288, 0.0009999998006, -852.011454 - 27419.28815/Nc^2 + 
       18.22921628*Nc^2 + 1.570296213*nh^2 + 
       Nc*(-1.231426453*nh - 2.950885471*nl) + 0.1226932555*nh*nl - 
       2.175497104*nl^2 + (195.6048783*nh + 635.4820604*nl)/Nc}, 
     {0.513285182, 0.0009999998006, -852.6128054 - 27418.91905/Nc^2 + 
       18.22531883*Nc^2 + 1.570357763*nh^2 + 
       Nc*(-1.25042152*nh - 2.942750221*nl) + 0.1226980646*nh*nl - 
       2.175582376*nl^2 + (195.6911053*nh + 635.4791433*nl)/Nc}, 
     {0.5140443353, 0.0009999998006, -853.2130088 - 27418.67826/Nc^2 + 
       18.22143884*Nc^2 + 1.570422934*nh^2 + 
       Nc*(-1.269384169*nh - 2.934636535*nl) + 0.1227031567*nh*nl - 
       2.175672664*nl^2 + (195.7778057*nh + 635.4780549*nl)/Nc}, 
     {0.5148034885, 0.0009999998006, -853.8120814 - 27418.56569/Nc^2 + 
       18.21757641*Nc^2 + 1.570491725*nh^2 + 
       Nc*(-1.28831462*nh - 2.926544286*nl) + 0.1227085316*nh*nl - 
       2.175767968*nl^2 + (195.8649807*nh + 635.4787946*nl)/Nc}, 
     {0.4832181379, 0.00126638009, -768.5301003 - 19512.07603/Nc^2 + 
       18.39026348*Nc^2 + 1.567912049*nh^2 + 
       Nc*(-0.5799324919*nh - 3.280484976*nl) + 0.09625766691*nh*nl - 
       2.175783769*nl^2 + (175.0262775*nh + 544.0808776*nl)/Nc}, 
     {0.4840787462, 0.00126638009, -769.1145434 - 19507.42254/Nc^2 + 
       18.3851889*Nc^2 + 1.567823787*nh^2 + 
       Nc*(-0.6028704327*nh - 3.270206853*nl) + 0.09625224828*nh*nl - 
       2.175661288*nl^2 + (175.1043522*nh + 544.0034187*nl)/Nc}, 
     {0.4849393545, 0.00126638009, -769.6971694 - 19502.89414/Nc^2 + 
       18.38012974*Nc^2 + 1.56774017*nh^2 + 
       Nc*(-0.6257552817*nh - 3.25996317*nl) + 0.09624711483*nh*nl - 
       2.175545253*nl^2 + (175.182935*nh + 543.9280102*nl)/Nc}, 
     {0.4857999628, 0.00126638009, -770.2780026 - 19498.49074/Nc^2 + 
       18.37508626*Nc^2 + 1.567661198*nh^2 + 
       Nc*(-0.6485874237*nh - 3.249753717*nl) + 0.09624226658*nh*nl - 
       2.175435664*nl^2 + (175.2620275*nh + 543.8546514*nl)/Nc}, 
     {0.4866605711, 0.00126638009, -770.8570676 - 19494.21226/Nc^2 + 
       18.37005873*Nc^2 + 1.567586872*nh^2 + 
       Nc*(-0.671367242*nh - 3.239578283*nl) + 0.09623770352*nh*nl - 
       2.175332522*nl^2 + (175.341631*nh + 543.7833414*nl)/Nc}, 
     {0.4875211794, 0.00126638009, -771.4343886 - 19490.0586/Nc^2 + 
       18.3650474*Nc^2 + 1.567517191*nh^2 + 
       Nc*(-0.6940951179*nh - 3.229436661*nl) + 0.09623342564*nh*nl - 
       2.175235826*nl^2 + (175.421747*nh + 543.7140794*nl)/Nc}, 
     {0.4883817878, 0.00126638009, -772.0099898 - 19486.02968/Nc^2 + 
       18.36005253*Nc^2 + 1.567452155*nh^2 + 
       Nc*(-0.7167714335*nh - 3.219328641*nl) + 0.09622943296*nh*nl - 
       2.175145576*nl^2 + (175.5023769*nh + 543.6468647*nl)/Nc}, 
     {0.4892423961, 0.00126638009, -772.5838953 - 19482.12541/Nc^2 + 
       18.35507435*Nc^2 + 1.567391765*nh^2 + 
       Nc*(-0.7393965613*nh - 3.209254018*nl) + 0.09622572548*nh*nl - 
       2.175061773*nl^2 + (175.5835221*nh + 543.5816965*nl)/Nc}, 
     {0.4901030044, 0.00126638009, -773.1561291 - 19478.34569/Nc^2 + 
       18.35011312*Nc^2 + 1.56733602*nh^2 + 
       Nc*(-0.7619708797*nh - 3.199212584*nl) + 0.09622230318*nh*nl - 
       2.174984416*nl^2 + (175.665184*nh + 543.5185739*nl)/Nc}, 
     {0.4909636127, 0.00126638009, -773.726715 - 19474.69045/Nc^2 + 
       18.34516909*Nc^2 + 1.567284921*nh^2 + 
       Nc*(-0.7844947629*nh - 3.189204134*nl) + 0.09621916608*nh*nl - 
       2.174913506*nl^2 + (175.747364*nh + 543.4574962*nl)/Nc}, 
     {0.491824221, 0.00126638009, -774.2956768 - 19471.15959/Nc^2 + 
       18.34024248*Nc^2 + 1.567238467*nh^2 + 
       Nc*(-0.8069685833*nh - 3.179228462*nl) + 0.09621631416*nh*nl - 
       2.174849042*nl^2 + (175.8300637*nh + 543.3984626*nl)/Nc}, 
     {0.4926848293, 0.00126638009, -774.8630383 - 19467.75303/Nc^2 + 
       18.33533353*Nc^2 + 1.567196658*nh^2 + 
       Nc*(-0.8293927115*nh - 3.169285364*nl) + 0.09621374744*nh*nl - 
       2.174791024*nl^2 + (175.9132843*nh + 543.3414724*nl)/Nc}, 
     {0.4935454376, 0.00126638009, -775.4288229 - 19464.47067/Nc^2 + 
       18.33044247*Nc^2 + 1.567159495*nh^2 + 
       Nc*(-0.8517675163*nh - 3.159374638*nl) + 0.09621146591*nh*nl - 
       2.174739453*nl^2 + (175.9970273*nh + 543.2865246*nl)/Nc}, 
     {0.494406046, 0.00126638009, -775.9930544 - 19461.31243/Nc^2 + 
       18.32556954*Nc^2 + 1.567126977*nh^2 + 
       Nc*(-0.8740933676*nh - 3.149496078*nl) + 0.09620946957*nh*nl - 
       2.174694329*nl^2 + (176.0812942*nh + 543.2336186*nl)/Nc}, 
     {0.4952666543, 0.00126638009, -776.5557559 - 19458.27822/Nc^2 + 
       18.32071495*Nc^2 + 1.567099105*nh^2 + 
       Nc*(-0.8963706254*nh - 3.139649485*nl) + 0.09620775842*nh*nl - 
       2.17465565*nl^2 + (176.1660862*nh + 543.1827535*nl)/Nc}, 
     {0.4961272626, 0.00126638009, -777.1169509 - 19455.36796/Nc^2 + 
       18.31587893*Nc^2 + 1.567075878*nh^2 + 
       Nc*(-0.9185996561*nh - 3.129834656*nl) + 0.09620633246*nh*nl - 
       2.174623418*nl^2 + (176.2514049*nh + 543.1339285*nl)/Nc}, 
     {0.4969878709, 0.00126638009, -777.6766624 - 19452.58154/Nc^2 + 
       18.3110617*Nc^2 + 1.567057296*nh^2 + 
       Nc*(-0.9407808218*nh - 3.120051391*nl) + 0.0962051917*nh*nl - 
       2.174597633*nl^2 + (176.3372517*nh + 543.087143*nl)/Nc}, 
     {0.4978484792, 0.00126638009, -778.2349137 - 19449.9189/Nc^2 + 
       18.30626346*Nc^2 + 1.56704336*nh^2 + 
       Nc*(-0.9629144827*nh - 3.110299491*nl) + 0.09620433612*nh*nl - 
       2.174578293*nl^2 + (176.4236279*nh + 543.042396*nl)/Nc}, 
     {0.4987090875, 0.00126638009, -778.7917277 - 19447.37993/Nc^2 + 
       18.30148444*Nc^2 + 1.567034069*nh^2 + 
       Nc*(-0.9850009975*nh - 3.100578754*nl) + 0.09620376574*nh*nl - 
       2.174565401*nl^2 + (176.5105351*nh + 542.9996867*nl)/Nc}, 
     {0.4995696958, 0.00126638009, -779.3471273 - 19444.96456/Nc^2 + 
       18.29672483*Nc^2 + 1.567029424*nh^2 + 
       Nc*(-1.007040723*nh - 3.090888984*nl) + 0.09620348055*nh*nl - 
       2.174558954*nl^2 + (176.5979745*nh + 542.9590145*nl)/Nc}, 
     {0.5004303042, 0.00126638009, -779.9011356 - 19442.67268/Nc^2 + 
       18.29198485*Nc^2 + 1.567029424*nh^2 + 
       Nc*(-1.029034018*nh - 3.081229981*nl) + 0.09620348055*nh*nl - 
       2.174558954*nl^2 + (176.6859477*nh + 542.9203785*nl)/Nc}, 
     {0.5012909125, 0.00126638009, -780.453775 - 19440.50423/Nc^2 + 
       18.28726469*Nc^2 + 1.567034069*nh^2 + 
       Nc*(-1.05098123*nh - 3.071601551*nl) + 0.09620376574*nh*nl - 
       2.174565401*nl^2 + (176.774456*nh + 542.8837779*nl)/Nc}, 
     {0.5021515208, 0.00126638009, -781.0050682 - 19438.4591/Nc^2 + 
       18.28256455*Nc^2 + 1.56704336*nh^2 + 
       Nc*(-1.072882714*nh - 3.062003495*nl) + 0.09620433612*nh*nl - 
       2.174578293*nl^2 + (176.8635009*nh + 542.849212*nl)/Nc}, 
     {0.5030121291, 0.00126638009, -781.5550379 - 19436.53721/Nc^2 + 
       18.27788464*Nc^2 + 1.567057296*nh^2 + 
       Nc*(-1.094738821*nh - 3.052435619*nl) + 0.0962051917*nh*nl - 
       2.174597633*nl^2 + (176.9530837*nh + 542.8166799*nl)/Nc}, 
     {0.5038727374, 0.00126638009, -782.1037065 - 19434.73847/Nc^2 + 
       18.27322513*Nc^2 + 1.567075878*nh^2 + 
       Nc*(-1.116549899*nh - 3.042897726*nl) + 0.09620633246*nh*nl - 
       2.174623418*nl^2 + (177.0432059*nh + 542.7861808*nl)/Nc}, 
     {0.5047333457, 0.00126638009, -782.6510964 - 19433.0628/Nc^2 + 
       18.26858622*Nc^2 + 1.567099105*nh^2 + 
       Nc*(-1.138316295*nh - 3.033389623*nl) + 0.09620775842*nh*nl - 
       2.17465565*nl^2 + (177.1338689*nh + 542.757714*nl)/Nc}, 
     {0.505593954, 0.00126638009, -783.1972298 - 19431.51011/Nc^2 + 
       18.2639681*Nc^2 + 1.567126977*nh^2 + 
       Nc*(-1.160038356*nh - 3.023911116*nl) + 0.09620946957*nh*nl - 
       2.174694329*nl^2 + (177.2250741*nh + 542.7312787*nl)/Nc}, 
     {0.5064545624, 0.00126638009, -783.742129 - 19430.0803/Nc^2 + 
       18.25937095*Nc^2 + 1.567159495*nh^2 + 
       Nc*(-1.181716428*nh - 3.014462011*nl) + 0.09621146591*nh*nl - 
       2.174739453*nl^2 + (177.316823*nh + 542.7068741*nl)/Nc}, 
     {0.5073151707, 0.00126638009, -784.285816 - 19428.7733/Nc^2 + 
       18.25479494*Nc^2 + 1.567196658*nh^2 + 
       Nc*(-1.203350849*nh - 3.005042117*nl) + 0.09621374744*nh*nl - 
       2.174791024*nl^2 + (177.4091168*nh + 542.6844994*nl)/Nc}, 
     {0.508175779, 0.00126638009, -784.8283128 - 19427.58901/Nc^2 + 
       18.25024026*Nc^2 + 1.567238467*nh^2 + 
       Nc*(-1.224941961*nh - 2.995651243*nl) + 0.09621631416*nh*nl - 
       2.174849042*nl^2 + (177.5019572*nh + 542.6641538*nl)/Nc}, 
     {0.5090363873, 0.00126638009, -785.3696415 - 19426.52735/Nc^2 + 
       18.24570708*Nc^2 + 1.567284921*nh^2 + 
       Nc*(-1.246490105*nh - 2.986289196*nl) + 0.09621916608*nh*nl - 
       2.174913506*nl^2 + (177.5953454*nh + 542.6458365*nl)/Nc}, 
     {0.5098969956, 0.00126638009, -785.9098237 - 19425.58824/Nc^2 + 
       18.24119557*Nc^2 + 1.56733602*nh^2 + 
       Nc*(-1.267995618*nh - 2.976955788*nl) + 0.09622230318*nh*nl - 
       2.174984416*nl^2 + (177.6892829*nh + 542.6295467*nl)/Nc}, 
     {0.5107576039, 0.00126638009, -786.4488814 - 19424.77157/Nc^2 + 
       18.23670589*Nc^2 + 1.567391765*nh^2 + 
       Nc*(-1.289458837*nh - 2.967650827*nl) + 0.09622572548*nh*nl - 
       2.175061773*nl^2 + (177.7837712*nh + 542.6152837*nl)/Nc}, 
     {0.5116182122, 0.00126638009, -786.9868361 - 19424.07727/Nc^2 + 
       18.23223822*Nc^2 + 1.567452155*nh^2 + 
       Nc*(-1.310880096*nh - 2.958374125*nl) + 0.09622943297*nh*nl - 
       2.175145576*nl^2 + (177.8788115*nh + 542.6030466*nl)/Nc}, 
     {0.5124788206, 0.00126638009, -787.5237095 - 19423.50524/Nc^2 + 
       18.22779271*Nc^2 + 1.567517191*nh^2 + 
       Nc*(-1.332259732*nh - 2.949125492*nl) + 0.09623342565*nh*nl - 
       2.175235826*nl^2 + (177.9744054*nh + 542.5928347*nl)/Nc}, 
     {0.5133394289, 0.00126638009, -788.059523 - 19423.05541/Nc^2 + 
       18.22336953*Nc^2 + 1.567586872*nh^2 + 
       Nc*(-1.353598071*nh - 2.939904743*nl) + 0.09623770352*nh*nl - 
       2.175332522*nl^2 + (178.0705543*nh + 542.5846472*nl)/Nc}, 
     {0.5142000372, 0.00126638009, -788.5942981 - 19422.72768/Nc^2 + 
       18.21896884*Nc^2 + 1.567661198*nh^2 + 
       Nc*(-1.374895446*nh - 2.93071169*nl) + 0.09624226658*nh*nl - 
       2.175435664*nl^2 + (178.1672596*nh + 542.5784833*nl)/Nc}, 
     {0.5150606455, 0.00126638009, -789.1280561 - 19422.52197/Nc^2 + 
       18.21459077*Nc^2 + 1.56774017*nh^2 + 
       Nc*(-1.396152187*nh - 2.921546146*nl) + 0.09624711484*nh*nl - 
       2.175545253*nl^2 + (178.2645226*nh + 542.5743421*nl)/Nc}, 
     {0.5159212538, 0.00126638009, -789.6608181 - 19422.43819/Nc^2 + 
       18.21023549*Nc^2 + 1.567823787*nh^2 + 
       Nc*(-1.41736862*nh - 2.912407925*nl) + 0.09625224828*nh*nl - 
       2.175661288*nl^2 + (178.3623449*nh + 542.572223*nl)/Nc}, 
     {0.5167818621, 0.00126638009, -790.1926055 - 19422.47624/Nc^2 + 
       18.20590315*Nc^2 + 1.567912049*nh^2 + 
       Nc*(-1.438545072*nh - 2.903296843*nl) + 0.09625766692*nh*nl - 
       2.175783769*nl^2 + (178.4607279*nh + 542.5721251*nl)/Nc}, 
     {0.4809928079, 0.001603718595, -707.5387058 - 13738.587/Nc^2 + 
       18.40160624*Nc^2 + 1.564650357*nh^2 + 
       Nc*(-0.6380846041*nh - 3.304274509*nl) + 0.06645165639*nh*nl - 
       2.175806158*nl^2 + (158.9604045*nh + 464.1514421*nl)/Nc}, 
     {0.4819675357, 0.001603718595, -708.0509603 - 13734.32003/Nc^2 + 
       18.39580697*Nc^2 + 1.56453737*nh^2 + 
       Nc*(-0.663934533*nh - 3.292536771*nl) + 0.06644685773*nh*nl - 
       2.175649037*nl^2 + (159.0474769*nh + 464.0647605*nl)/Nc}, 
     {0.4829422635, 0.001603718595, -708.5614125 - 13730.17238/Nc^2 + 
       18.39002669*Nc^2 + 1.564430328*nh^2 + 
       Nc*(-0.6897162627*nh - 3.280843867*nl) + 0.06644231163*nh*nl - 
       2.175500185*nl^2 + (159.1351371*nh + 463.9803487*nl)/Nc}, 
     {0.4839169913, 0.001603718595, -709.0700928 - 13726.14394/Nc^2 + 
       18.38426582*Nc^2 + 1.564329234*nh^2 + 
       Nc*(-0.7154303536*nh - 3.26919549*nl) + 0.06643801809*nh*nl - 
       2.175359603*nl^2 + (159.2233871*nh + 463.8982058*nl)/Nc}, 
     {0.4848917191, 0.001603718595, -709.5770316 - 13722.23461/Nc^2 + 
       18.37852473*Nc^2 + 1.564234087*nh^2 + 
       Nc*(-0.741077363*nh - 3.257591332*nl) + 0.06643397712*nh*nl - 
       2.175227291*nl^2 + (159.3122288*nh + 463.8183305*nl)/Nc}, 
     {0.4858664469, 0.001603718595, -710.0822588 - 13718.44428/Nc^2 + 
       18.37280381*Nc^2 + 1.564144886*nh^2 + 
       Nc*(-0.766657845*nh - 3.246031088*nl) + 0.0664301887*nh*nl - 
       2.175103248*nl^2 + (159.4016645*nh + 463.7407216*nl)/Nc}, 
     {0.4868411747, 0.001603718595, -710.5858046 - 13714.77283/Nc^2 + 
       18.36710344*Nc^2 + 1.564061632*nh^2 + 
       Nc*(-0.7921723509*nh - 3.234514454*nl) + 0.06642665285*nh*nl - 
       2.174987475*nl^2 + (159.491696*nh + 463.665378*nl)/Nc}, 
     {0.4878159025, 0.001603718595, -711.0876986 - 13711.22017/Nc^2 + 
       18.36142398*Nc^2 + 1.563984324*nh^2 + 
       Nc*(-0.8176214291*nh - 3.223041125*nl) + 0.06642336955*nh*nl - 
       2.174879971*nl^2 + (159.5823255*nh + 463.5922987*nl)/Nc}, 
     {0.4887906303, 0.001603718595, -711.5879707 - 13707.78618/Nc^2 + 
       18.35576581*Nc^2 + 1.563912963*nh^2 + 
       Nc*(-0.8430056247*nh - 3.211610801*nl) + 0.06642033882*nh*nl - 
       2.174780736*nl^2 + (159.6735549*nh + 463.5214823*nl)/Nc}, 
     {0.4897653581, 0.001603718595, -712.0866503 - 13704.47075/Nc^2 + 
       18.35012928*Nc^2 + 1.563847549*nh^2 + 
       Nc*(-0.8683254803*nh - 3.20022318*nl) + 0.06641756065*nh*nl - 
       2.174689772*nl^2 + (159.7653864*nh + 463.4529278*nl)/Nc}, 
     {0.4907400859, 0.001603718595, -712.5837669 - 13701.27378/Nc^2 + 
       18.34451475*Nc^2 + 1.563788082*nh^2 + 
       Nc*(-0.8935815351*nh - 3.188877963*nl) + 0.06641503504*nh*nl - 
       2.174607076*nl^2 + (159.857822*nh + 463.3866341*nl)/Nc}, 
     {0.4917148137, 0.001603718595, -713.0793497 - 13698.19516/Nc^2 + 
       18.33892256*Nc^2 + 1.563734562*nh^2 + 
       Nc*(-0.9187743259*nh - 3.177574853*nl) + 0.06641276199*nh*nl - 
       2.174532651*nl^2 + (159.9508637*nh + 463.3225999*nl)/Nc}, 
     {0.4926895415, 0.001603718595, -713.5734279 - 13695.23478/Nc^2 + 
       18.33335306*Nc^2 + 1.563686988*nh^2 + 
       Nc*(-0.9439043863*nh - 3.16631355*nl) + 0.0664107415*nh*nl - 
       2.174466494*nl^2 + (160.0445135*nh + 463.2608242*nl)/Nc}, 
     {0.4936642693, 0.001603718595, -714.0660303 - 13692.39254/Nc^2 + 
       18.32780657*Nc^2 + 1.563645361*nh^2 + 
       Nc*(-0.9689722472*nh - 3.155093761*nl) + 0.06640897357*nh*nl - 
       2.174408608*nl^2 + (160.1387735*nh + 463.2013057*nl)/Nc}, 
     {0.4946389971, 0.001603718595, -714.557186 - 13689.66832/Nc^2 + 
       18.32228344*Nc^2 + 1.56360968*nh^2 + 
       Nc*(-0.9939784366*nh - 3.143915191*nl) + 0.06640745821*nh*nl - 
       2.17435899*nl^2 + (160.2336458*nh + 463.1440434*nl)/Nc}, 
     {0.4956137249, 0.001603718595, -715.0469235 - 13687.06202/Nc^2 + 
       18.31678398*Nc^2 + 1.563579947*nh^2 + 
       Nc*(-1.01892348*nh - 3.132777545*nl) + 0.0664061954*nh*nl - 
       2.174317643*nl^2 + (160.3291323*nh + 463.0890361*nl)/Nc}, 
     {0.4965884527, 0.001603718595, -715.5352714 - 13684.57353/Nc^2 + 
       18.31130852*Nc^2 + 1.56355616*nh^2 + 
       Nc*(-1.043807899*nh - 3.121680532*nl) + 0.06640518516*nh*nl - 
       2.174284565*nl^2 + (160.4252351*nh + 463.0362826*nl)/Nc}, 
     {0.4975631805, 0.001603718595, -716.0222583 - 13682.20275/Nc^2 + 
       18.30585736*Nc^2 + 1.56353832*nh^2 + 
       Nc*(-1.068632215*nh - 3.110623861*nl) + 0.06640442748*nh*nl - 
       2.174259756*nl^2 + (160.5219563*nh + 462.9857819*nl)/Nc}, 
     {0.4985379083, 0.001603718595, -716.5079123 - 13679.94956/Nc^2 + 
       18.30043083*Nc^2 + 1.563526426*nh^2 + 
       Nc*(-1.093396943*nh - 3.099607241*nl) + 0.06640392235*nh*nl - 
       2.174243217*nl^2 + (160.6192978*nh + 462.9375327*nl)/Nc}, 
     {0.4995126361, 0.001603718595, -716.9922617 - 13677.81387/Nc^2 + 
       18.29502921*Nc^2 + 1.56352048*nh^2 + 
       Nc*(-1.118102598*nh - 3.088630385*nl) + 0.06640366979*nh*nl - 
       2.174234947*nl^2 + (160.7172617*nh + 462.8915339*nl)/Nc}, 
     {0.5004873639, 0.001603718595, -717.4753345 - 13675.79555/Nc^2 + 
       18.28965281*Nc^2 + 1.56352048*nh^2 + 
       Nc*(-1.142749693*nh - 3.077693005*nl) + 0.06640366979*nh*nl - 
       2.174234947*nl^2 + (160.8158501*nh + 462.8477844*nl)/Nc}, 
     {0.5014620917, 0.001603718595, -717.9571586 - 13673.89451/Nc^2 + 
       18.28430192*Nc^2 + 1.563526426*nh^2 + 
       Nc*(-1.167338734*nh - 3.066794813*nl) + 0.06640392235*nh*nl - 
       2.174243217*nl^2 + (160.915065*nh + 462.806283*nl)/Nc}, 
     {0.5024368195, 0.001603718595, -718.4377618 - 13672.11065/Nc^2 + 
       18.27897682*Nc^2 + 1.56353832*nh^2 + 
       Nc*(-1.19187023*nh - 3.055935526*nl) + 0.06640442748*nh*nl - 
       2.174259756*nl^2 + (161.0149083*nh + 462.7670286*nl)/Nc}, 
     {0.5034115473, 0.001603718595, -718.9171717 - 13670.44384/Nc^2 + 
       18.27367781*Nc^2 + 1.56355616*nh^2 + 
       Nc*(-1.216344683*nh - 3.045114859*nl) + 0.06640518516*nh*nl - 
       2.174284565*nl^2 + (161.1153823*nh + 462.73002*nl)/Nc}, 
     {0.5043862751, 0.001603718595, -719.3954159 - 13668.89399/Nc^2 + 
       18.26840515*Nc^2 + 1.563579947*nh^2 + 
       Nc*(-1.240762595*nh - 3.034332528*nl) + 0.0664061954*nh*nl - 
       2.174317643*nl^2 + (161.2164888*nh + 462.695256*nl)/Nc}, 
     {0.5053610029, 0.001603718595, -719.8725217 - 13667.46099/Nc^2 + 
       18.26315912*Nc^2 + 1.56360968*nh^2 + 
       Nc*(-1.265124463*nh - 3.023588253*nl) + 0.06640745821*nh*nl - 
       2.17435899*nl^2 + (161.3182299*nh + 462.6627357*nl)/Nc}, 
     {0.5063357307, 0.001603718595, -720.3485165 - 13666.14473/Nc^2 + 
       18.25793998*Nc^2 + 1.563645361*nh^2 + 
       Nc*(-1.289430784*nh - 3.012881752*nl) + 0.06640897358*nh*nl - 
       2.174408608*nl^2 + (161.4206077*nh + 462.6324577*nl)/Nc}, 
     {0.5073104585, 0.001603718595, -720.8234273 - 13664.94511/Nc^2 + 
       18.252748*Nc^2 + 1.563686988*nh^2 + 
       Nc*(-1.313682051*nh - 3.002212745*nl) + 0.0664107415*nh*nl - 
       2.174466494*nl^2 + (161.5236242*nh + 462.604421*nl)/Nc}, 
     {0.5082851863, 0.001603718595, -721.2972812 - 13663.86201/Nc^2 + 
       18.24758343*Nc^2 + 1.563734562*nh^2 + 
       Nc*(-1.337878755*nh - 2.991580955*nl) + 0.06641276199*nh*nl - 
       2.174532651*nl^2 + (161.6272814*nh + 462.5786243*nl)/Nc}, 
     {0.5092599141, 0.001603718595, -721.770105 - 13662.89534/Nc^2 + 
       18.24244653*Nc^2 + 1.563788082*nh^2 + 
       Nc*(-1.362021383*nh - 2.980986103*nl) + 0.06641503504*nh*nl - 
       2.174607076*nl^2 + (161.7315814*nh + 462.5550666*nl)/Nc}, 
     {0.5102346419, 0.001603718595, -722.2419256 - 13662.04498/Nc^2 + 
       18.23733754*Nc^2 + 1.563847549*nh^2 + 
       Nc*(-1.386110422*nh - 2.970427913*nl) + 0.06641756065*nh*nl - 
       2.174689772*nl^2 + (161.8365262*nh + 462.5337468*nl)/Nc}, 
     {0.5112093697, 0.001603718595, -722.7127696 - 13661.31084/Nc^2 + 
       18.2322567*Nc^2 + 1.563912963*nh^2 + 
       Nc*(-1.410146355*nh - 2.959906111*nl) + 0.06642033883*nh*nl - 
       2.174780736*nl^2 + (161.9421178*nh + 462.5146635*nl)/Nc}, 
     {0.5121840975, 0.001603718595, -723.1826635 - 13660.69279/Nc^2 + 
       18.22720426*Nc^2 + 1.563984324*nh^2 + 
       Nc*(-1.434129662*nh - 2.949420421*nl) + 0.06642336956*nh*nl - 
       2.174879971*nl^2 + (162.0483584*nh + 462.4978158*nl)/Nc}, 
     {0.5131588253, 0.001603718595, -723.6516337 - 13660.19075/Nc^2 + 
       18.22218044*Nc^2 + 1.564061632*nh^2 + 
       Nc*(-1.458060822*nh - 2.938970571*nl) + 0.06642665285*nh*nl - 
       2.174987475*nl^2 + (162.1552499*nh + 462.4832025*nl)/Nc}, 
     {0.5141335531, 0.001603718595, -724.1197064 - 13659.80459/Nc^2 + 
       18.21718548*Nc^2 + 1.564144886*nh^2 + 
       Nc*(-1.481940311*nh - 2.928556288*nl) + 0.06643018871*nh*nl - 
       2.175103248*nl^2 + (162.2627943*nh + 462.4708224*nl)/Nc}, 
     {0.5151082809, 0.001603718595, -724.586908 - 13659.53422/Nc^2 + 
       18.21221959*Nc^2 + 1.564234087*nh^2 + 
       Nc*(-1.505768602*nh - 2.918177302*nl) + 0.06643397712*nh*nl - 
       2.175227291*nl^2 + (162.3709938*nh + 462.4606743*nl)/Nc}, 
     {0.5160830087, 0.001603718595, -725.0532644 - 13659.37953/Nc^2 + 
       18.207283*Nc^2 + 1.564329234*nh^2 + 
       Nc*(-1.529546166*nh - 2.907833342*nl) + 0.0664380181*nh*nl - 
       2.175359603*nl^2 + (162.4798503*nh + 462.4527572*nl)/Nc}, 
     {0.5170577365, 0.001603718595, -725.5188015 - 13659.34041/Nc^2 + 
       18.20237592*Nc^2 + 1.564430328*nh^2 + 
       Nc*(-1.553273473*nh - 2.89752414*nl) + 0.06644231164*nh*nl - 
       2.175500185*nl^2 + (162.589366*nh + 462.4470698*nl)/Nc}, 
     {0.5180324643, 0.001603718595, -725.9835451 - 13659.41675/Nc^2 + 
       18.19749856*Nc^2 + 1.56453737*nh^2 + 
       Nc*(-1.576950988*nh - 2.887249427*nl) + 0.06644685774*nh*nl - 
       2.175649037*nl^2 + (162.6995427*nh + 462.4436111*nl)/Nc}, 
     {0.5190071921, 0.001603718595, -726.4475211 - 13659.60846/Nc^2 + 
       18.19265113*Nc^2 + 1.564650357*nh^2 + 
       Nc*(-1.600579175*nh - 2.877008937*nl) + 0.0664516564*nh*nl - 
       2.175806158*nl^2 + (162.8103828*nh + 462.4423798*nl)/Nc}, 
     {0.4784899947, 0.002030917466, -647.6287782 - 9595.120506/Nc^2 + 
       18.41426983*Nc^2 + 1.560527222*nh^2 + 
       Nc*(-0.6982093081*nh - 3.330881634*nl) + 0.03286305001*nh*nl - 
       2.175837162*nl^2 + (144.4179147*nh + 395.3283682*nl)/Nc}, 
     {0.4795930719, 0.002030917466, -648.0671753 - 9591.241809/Nc^2 + 
       18.4076418*Nc^2 + 1.5603829*nh^2 + Nc*(-0.7272948072*nh - 
         3.317473637*nl) + 0.03286001073*nh*nl - 2.175635933*nl^2 + 
       (144.5147722*nh + 395.2314978*nl)/Nc}, {0.4806961491, 0.002030917466, 
      -648.5038026 - 9587.476774/Nc^2 + 18.40103696*Nc^2 + 1.560246173*nh^2 + 
       Nc*(-0.7562928165*nh - 3.304124011*nl) + 0.0328571314*nh*nl - 
       2.175445295*nl^2 + (144.6123072*nh + 395.1371357*nl)/Nc}, 
     {0.4817992263, 0.002030917466, -648.9386978 - 9583.825268/Nc^2 + 
       18.39445589*Nc^2 + 1.560117042*nh^2 + 
       Nc*(-0.7852041495*nh - 3.290832305*nl) + 0.03285441204*nh*nl - 
       2.175265248*nl^2 + (144.7105226*nh + 395.0452803*nl)/Nc}, 
     {0.4829023035, 0.002030917466, -649.3718985 - 9580.28716/Nc^2 + 
       18.38789918*Nc^2 + 1.559995507*nh^2 + 
       Nc*(-0.814029615*nh - 3.27759807*nl) + 0.03285185264*nh*nl - 
       2.175095793*nl^2 + (144.8094213*nh + 394.95593*nl)/Nc}, 
     {0.4840053807, 0.002030917466, -649.8034418 - 9576.862316/Nc^2 + 
       18.38136741*Nc^2 + 1.559881568*nh^2 + 
       Nc*(-0.8427700165*nh - 3.26442086*nl) + 0.03284945321*nh*nl - 
       2.174936928*nl^2 + (144.9090064*nh + 394.8690829*nl)/Nc}, 
     {0.4851084579, 0.002030917466, -650.2333649 - 9573.550606/Nc^2 + 
       18.37486113*Nc^2 + 1.559775225*nh^2 + 
       Nc*(-0.8714261528*nh - 3.251300228*nl) + 0.03284721373*nh*nl - 
       2.174788654*nl^2 + (145.0092806*nh + 394.7847376*nl)/Nc}, 
     {0.4862115351, 0.002030917466, -650.6617046 - 9570.351898/Nc^2 + 
       18.36838091*Nc^2 + 1.559676477*nh^2 + 
       Nc*(-0.8999988175*nh - 3.238235733*nl) + 0.03284513422*nh*nl - 
       2.174650971*nl^2 + (145.110247*nh + 394.7028923*nl)/Nc}, 
     {0.4873146123, 0.002030917466, -651.0884976 - 9567.266059/Nc^2 + 
       18.36192728*Nc^2 + 1.559585326*nh^2 + 
       Nc*(-0.9284887996*nh - 3.225226934*nl) + 0.03284321467*nh*nl - 
       2.174523879*nl^2 + (145.2119084*nh + 394.6235453*nl)/Nc}, 
     {0.4884176895, 0.002030917466, -651.5137803 - 9564.292959/Nc^2 + 
       18.35550077*Nc^2 + 1.559501771*nh^2 + 
       Nc*(-0.956896883*nh - 3.212273391*nl) + 0.03284145509*nh*nl - 
       2.174407378*nl^2 + (145.3142679*nh + 394.5466951*nl)/Nc}, 
     {0.4895207666, 0.002030917466, -651.9375889 - 9561.432466/Nc^2 + 
       18.34910192*Nc^2 + 1.559425812*nh^2 + 
       Nc*(-0.9852238446*nh - 3.199374671*nl) + 0.03283985546*nh*nl - 
       2.174301469*nl^2 + (145.4173283*nh + 394.4723398*nl)/Nc}, 
     {0.4906238438, 0.002030917466, -652.3599597 - 9558.68445/Nc^2 + 
       18.34273124*Nc^2 + 1.559357448*nh^2 + 
       Nc*(-1.013470464*nh - 3.186530334*nl) + 0.0328384158*nh*nl - 
       2.17420615*nl^2 + (145.5210926*nh + 394.4004779*nl)/Nc}, 
     {0.491726921, 0.002030917466, -652.7809283 - 9556.048778/Nc^2 + 
       18.33638922*Nc^2 + 1.559296681*nh^2 + 
       Nc*(-1.041637508*nh - 3.173739951*nl) + 0.0328371361*nh*nl - 
       2.174121422*nl^2 + (145.6255636*nh + 394.3311078*nl)/Nc}, 
     {0.4928299982, 0.002030917466, -653.2005304 - 9553.525321/Nc^2 + 
       18.33007636*Nc^2 + 1.559243509*nh^2 + 
       Nc*(-1.069725743*nh - 3.161003091*nl) + 0.03283601637*nh*nl - 
       2.174047285*nl^2 + (145.7307444*nh + 394.2642276*nl)/Nc}, 
     {0.4939330754, 0.002030917466, -653.6188016 - 9551.113948/Nc^2 + 
       18.32379316*Nc^2 + 1.559197933*nh^2 + 
       Nc*(-1.097735929*nh - 3.148319324*nl) + 0.03283505659*nh*nl - 
       2.173983739*nl^2 + (145.8366378*nh + 394.1998359*nl)/Nc}, 
     {0.4950361526, 0.002030917466, -654.0357769 - 9548.814528/Nc^2 + 
       18.31754008*Nc^2 + 1.559159954*nh^2 + 
       Nc*(-1.125668821*nh - 3.135688225*nl) + 0.03283425678*nh*nl - 
       2.173930784*nl^2 + (145.9432467*nh + 394.1379308*nl)/Nc}, 
     {0.4961392298, 0.002030917466, -654.4514917 - 9546.626932/Nc^2 + 
       18.3113176*Nc^2 + 1.55912957*nh^2 + 
       Nc*(-1.153525171*nh - 3.123109369*nl) + 0.03283361693*nh*nl - 
       2.17388842*nl^2 + (146.0505741*nh + 394.0785108*nl)/Nc}, 
     {0.497242307, 0.002030917466, -654.8659805 - 9544.551028/Nc^2 + 
       18.30512616*Nc^2 + 1.559106782*nh^2 + 
       Nc*(-1.181305727*nh - 3.110582332*nl) + 0.03283313705*nh*nl - 
       2.173856647*nl^2 + (146.1586229*nh + 394.0215742*nl)/Nc}, 
     {0.4983453842, 0.002030917466, -655.2792783 - 9542.586687/Nc^2 + 
       18.29896622*Nc^2 + 1.55909159*nh^2 + 
       Nc*(-1.20901123*nh - 3.098106695*nl) + 0.03283281712*nh*nl - 
       2.173835465*nl^2 + (146.2673959*nh + 393.9671194*nl)/Nc}, 
     {0.4994484614, 0.002030917466, -655.6914195 - 9540.733779/Nc^2 + 
       18.29283823*Nc^2 + 1.559083994*nh^2 + 
       Nc*(-1.236642419*nh - 3.085682039*nl) + 0.03283265716*nh*nl - 
       2.173824874*nl^2 + (146.3768962*nh + 393.9151446*nl)/Nc}, 
     {0.5005515386, 0.002030917466, -656.1024383 - 9538.992173/Nc^2 + 
       18.28674261*Nc^2 + 1.559083994*nh^2 + 
       Nc*(-1.264200027*nh - 3.073307945*nl) + 0.03283265716*nh*nl - 
       2.173824874*nl^2 + (146.4871267*nh + 393.8656482*nl)/Nc}, 
     {0.5016546158, 0.002030917466, -656.512369 - 9537.361741/Nc^2 + 
       18.28067978*Nc^2 + 1.55909159*nh^2 + 
       Nc*(-1.291684785*nh - 3.060984001*nl) + 0.03283281712*nh*nl - 
       2.173835465*nl^2 + (146.5980902*nh + 393.8186286*nl)/Nc}, 
     {0.502757693, 0.002030917466, -656.9212454 - 9535.842353/Nc^2 + 
       18.27465016*Nc^2 + 1.559106782*nh^2 + 
       Nc*(-1.319097415*nh - 3.048709791*nl) + 0.03283313705*nh*nl - 
       2.173856647*nl^2 + (146.7097896*nh + 393.7740841*nl)/Nc}, 
     {0.5038607702, 0.002030917466, -657.3291013 - 9534.433878/Nc^2 + 
       18.26865415*Nc^2 + 1.55912957*nh^2 + 
       Nc*(-1.346438641*nh - 3.036484905*nl) + 0.03283361693*nh*nl - 
       2.17388842*nl^2 + (146.822228*nh + 393.732013*nl)/Nc}, 
     {0.5049638474, 0.002030917466, -657.7359703 - 9533.136188/Nc^2 + 
       18.26269216*Nc^2 + 1.559159954*nh^2 + 
       Nc*(-1.373709177*nh - 3.024308933*nl) + 0.03283425678*nh*nl - 
       2.173930784*nl^2 + (146.9354081*nh + 393.6924137*nl)/Nc}, 
     {0.5060669246, 0.002030917466, -658.1418858 - 9531.949154/Nc^2 + 
       18.25676457*Nc^2 + 1.559197933*nh^2 + 
       Nc*(-1.400909737*nh - 3.012181468*nl) + 0.0328350566*nh*nl - 
       2.173983739*nl^2 + (147.049333*nh + 393.6552844*nl)/Nc}, 
     {0.5071700018, 0.002030917466, -658.546881 - 9530.872645/Nc^2 + 
       18.25087176*Nc^2 + 1.559243509*nh^2 + 
       Nc*(-1.428041029*nh - 3.000102104*nl) + 0.03283601637*nh*nl - 
       2.174047285*nl^2 + (147.1640055*nh + 393.6206237*nl)/Nc}, 
     {0.508273079, 0.002030917466, -658.950989 - 9529.906534/Nc^2 + 
       18.24501411*Nc^2 + 1.559296681*nh^2 + 
       Nc*(-1.455103756*nh - 2.988070436*nl) + 0.03283713611*nh*nl - 
       2.174121422*nl^2 + (147.2794286*nh + 393.5884297*nl)/Nc}, 
     {0.5093761562, 0.002030917466, -659.3542426 - 9529.05069/Nc^2 + 
       18.23919198*Nc^2 + 1.559357448*nh^2 + 
       Nc*(-1.482098619*nh - 2.976086063*nl) + 0.03283841581*nh*nl - 
       2.17420615*nl^2 + (147.3956052*nh + 393.5587009*nl)/Nc}, 
     {0.5104792334, 0.002030917466, -659.7566745 - 9528.304985/Nc^2 + 
       18.23340573*Nc^2 + 1.559425812*nh^2 + 
       Nc*(-1.509026313*nh - 2.964148584*nl) + 0.03283985547*nh*nl - 
       2.174301469*nl^2 + (147.5125382*nh + 393.5314355*nl)/Nc}, 
     {0.5115823105, 0.002030917466, -660.1583171 - 9527.66929/Nc^2 + 
       18.2276557*Nc^2 + 1.559501771*nh^2 + 
       Nc*(-1.535887528*nh - 2.952257601*nl) + 0.03284145509*nh*nl - 
       2.174407378*nl^2 + (147.6302305*nh + 393.5066319*nl)/Nc}, 
     {0.5126853877, 0.002030917466, -660.5592031 - 9527.143477/Nc^2 + 
       18.22194225*Nc^2 + 1.559585326*nh^2 + 
       Nc*(-1.562682957*nh - 2.940412716*nl) + 0.03284321468*nh*nl - 
       2.174523879*nl^2 + (147.7486851*nh + 393.4842884*nl)/Nc}, 
     {0.5137884649, 0.002030917466, -660.9593643 - 9526.727416/Nc^2 + 
       18.2162657*Nc^2 + 1.559676477*nh^2 + 
       Nc*(-1.589413281*nh - 2.928613533*nl) + 0.03284513423*nh*nl - 
       2.174650971*nl^2 + (147.8679048*nh + 393.4644035*nl)/Nc}, 
     {0.5148915421, 0.002030917466, -661.3588329 - 9526.420978/Nc^2 + 
       18.21062637*Nc^2 + 1.559775225*nh^2 + 
       Nc*(-1.61607918*nh - 2.916859661*nl) + 0.03284721374*nh*nl - 
       2.174788654*nl^2 + (147.9878927*nh + 393.4469753*nl)/Nc}, 
     {0.5159946193, 0.002030917466, -661.7576408 - 9526.224036/Nc^2 + 
       18.2050246*Nc^2 + 1.559881568*nh^2 + 
       Nc*(-1.64268133*nh - 2.905150706*nl) + 0.03284945321*nh*nl - 
       2.174936928*nl^2 + (148.1086516*nh + 393.4320023*nl)/Nc}, 
     {0.5170976965, 0.002030917466, -662.1558195 - 9526.13646/Nc^2 + 
       18.19946069*Nc^2 + 1.559995507*nh^2 + 
       Nc*(-1.669220404*nh - 2.893486278*nl) + 0.03285185265*nh*nl - 
       2.175095793*nl^2 + (148.2301845*nh + 393.4194828*nl)/Nc}, 
     {0.5182007737, 0.002030917466, -662.5534007 - 9526.158122/Nc^2 + 
       18.19393494*Nc^2 + 1.560117042*nh^2 + 
       Nc*(-1.69569707*nh - 2.881865991*nl) + 0.03285441205*nh*nl - 
       2.175265248*nl^2 + (148.3524943*nh + 393.4094151*nl)/Nc}, 
     {0.5193038509, 0.002030917466, -662.9504156 - 9526.288893/Nc^2 + 
       18.18844765*Nc^2 + 1.560246173*nh^2 + 
       Nc*(-1.722111992*nh - 2.870289456*nl) + 0.03285713141*nh*nl - 
       2.175445295*nl^2 + (148.4755839*nh + 393.4017975*nl)/Nc}, 
     {0.5204069281, 0.002030917466, -663.3468954 - 9526.528645/Nc^2 + 
       18.18299911*Nc^2 + 1.5603829*nh^2 + 
       Nc*(-1.748465832*nh - 2.858756288*nl) + 0.03286001073*nh*nl - 
       2.175635933*nl^2 + (148.5994563*nh + 393.3966284*nl)/Nc}, 
     {0.5215100053, 0.002030917466, -663.7428712 - 9526.87725/Nc^2 + 
       18.17758961*Nc^2 + 1.560527222*nh^2 + 
       Nc*(-1.774759247*nh - 2.847266105*nl) + 0.03286305002*nh*nl - 
       2.175837162*nl^2 + (148.7241145*nh + 393.3939061*nl)/Nc}, 
     {0.4756755255, 0.002571913772, -589.6591599 - 6637.35527/Nc^2 + 
       18.42839729*Nc^2 + 1.555316666*nh^2 + 
       Nc*(-0.759964892*nh - 3.360616194*nl) - 0.004989378807*nh*nl - 
       2.175879365*nl^2 + (131.2280333*nh + 336.1378231*nl)/Nc}, 
     {0.4769229344, 0.002571913772, -590.0222301 - 6633.864126/Nc^2 + 
       18.42082036*Nc^2 + 1.555132719*nh^2 + 
       Nc*(-0.7926375602*nh - 3.345293019*nl) - 0.004988788713*nh*nl - 
       2.175622024*nl^2 + (131.3354802*nh + 336.0296943*nl)/Nc}, 
     {0.4781703434, 0.002571913772, -590.3835789 - 6630.481171/Nc^2 + 
       18.41327137*Nc^2 + 1.554958453*nh^2 + 
       Nc*(-0.8251981201*nh - 3.330045871*nl) - 0.004988229677*nh*nl - 
       2.175378227*nl^2 + (131.4437053*nh + 335.9243332*nl)/Nc}, 
     {0.4794177523, 0.002571913772, -590.743253 - 6627.206245/Nc^2 + 
       18.40575122*Nc^2 + 1.554793869*nh^2 + 
       Nc*(-0.8576477458*nh - 3.314874091*nl) - 0.004987701698*nh*nl - 
       2.175147974*nl^2 + (131.5527125*nh + 335.8217376*nl)/Nc}, 
     {0.4806651613, 0.002571913772, -591.1012989 - 6624.039187/Nc^2 + 
       18.39826078*Nc^2 + 1.554638966*nh^2 + 
       Nc*(-0.8899876132*nh - 3.29977702*nl) - 0.004987204777*nh*nl - 
       2.174931266*nl^2 + (131.6625062*nh + 335.7219049*nl)/Nc}, 
     {0.4819125702, 0.002571913772, -591.4577625 - 6620.979837/Nc^2 + 
       18.39080091*Nc^2 + 1.554493744*nh^2 + 
       Nc*(-0.9222188798*nh - 3.284754009*nl) - 0.004986738913*nh*nl - 
       2.174728102*nl^2 + (131.7730905*nh + 335.6248328*nl)/Nc}, 
     {0.4831599792, 0.002571913772, -591.8126897 - 6618.028034/Nc^2 + 
       18.38337246*Nc^2 + 1.554358204*nh^2 + 
       Nc*(-0.9543427051*nh - 3.269804405*nl) - 0.004986304107*nh*nl - 
       2.174538482*nl^2 + (131.8844697*nh + 335.5305188*nl)/Nc}, 
     {0.4844073881, 0.002571913772, -592.166126 - 6615.183619/Nc^2 + 
       18.37597624*Nc^2 + 1.554232346*nh^2 + 
       Nc*(-0.9863602304*nh - 3.254927565*nl) - 0.004985900359*nh*nl - 
       2.174362406*nl^2 + (131.9966479*nh + 335.4389606*nl)/Nc}, 
     {0.4856547971, 0.002571913772, -592.5181166 - 6612.446432/Nc^2 + 
       18.36861307*Nc^2 + 1.554116169*nh^2 + 
       Nc*(-1.018272599*nh - 3.240122843*nl) - 0.004985527668*nh*nl - 
       2.174199875*nl^2 + (132.1096293*nh + 335.3501556*nl)/Nc}, 
     {0.486902206, 0.002571913772, -592.8687064 - 6609.816314/Nc^2 + 
       18.36128375*Nc^2 + 1.554009673*nh^2 + 
       Nc*(-1.050080936*nh - 3.225389604*nl) - 0.004985186035*nh*nl - 
       2.174050888*nl^2 + (132.2234181*nh + 335.2641016*nl)/Nc}, 
     {0.488149615, 0.002571913772, -593.2179399 - 6607.293106/Nc^2 + 
       18.35398903*Nc^2 + 1.553912858*nh^2 + 
       Nc*(-1.08178637*nh - 3.210727208*nl) - 0.004984875459*nh*nl - 
       2.173915445*nl^2 + (132.3380185*nh + 335.1807961*nl)/Nc}, 
     {0.4893970239, 0.002571913772, -593.5658615 - 6604.876649/Nc^2 + 
       18.3467297*Nc^2 + 1.553825726*nh^2 + 
       Nc*(-1.11339001*nh - 3.196135027*nl) - 0.004984595941*nh*nl - 
       2.173793547*nl^2 + (132.4534347*nh + 335.1002367*nl)/Nc}, 
     {0.4906444329, 0.002571913772, -593.9125153 - 6602.566785/Nc^2 + 
       18.33950648*Nc^2 + 1.553748274*nh^2 + 
       Nc*(-1.144892968*nh - 3.181612429*nl) - 0.00498434748*nh*nl - 
       2.173685193*nl^2 + (132.5696708*nh + 335.0224209*nl)/Nc}, 
     {0.4918918418, 0.002571913772, -594.257945 - 6600.363355/Nc^2 + 
       18.33232011*Nc^2 + 1.553680504*nh^2 + 
       Nc*(-1.17629634*nh - 3.167158789*nl) - 0.004984130077*nh*nl - 
       2.173590383*nl^2 + (132.686731*nh + 334.9473465*nl)/Nc}, 
     {0.4931392508, 0.002571913772, -594.602194 - 6598.266202/Nc^2 + 
       18.3251713*Nc^2 + 1.553622415*nh^2 + 
       Nc*(-1.207601221*nh - 3.152773485*nl) - 0.004983943731*nh*nl - 
       2.173509117*nl^2 + (132.8046196*nh + 334.8750109*nl)/Nc}, 
     {0.4943866597, 0.002571913772, -594.9453056 - 6596.275168/Nc^2 + 
       18.31806075*Nc^2 + 1.553574008*nh^2 + 
       Nc*(-1.238808691*nh - 3.138455898*nl) - 0.004983788443*nh*nl - 
       2.173441396*nl^2 + (132.9233405*nh + 334.8054118*nl)/Nc}, 
     {0.4956340687, 0.002571913772, -595.2873226 - 6594.390095/Nc^2 + 
       18.31098914*Nc^2 + 1.553535283*nh^2 + 
       Nc*(-1.269919833*nh - 3.12420541*nl) - 0.004983664213*nh*nl - 
       2.173387219*nl^2 + (133.0428981*nh + 334.7385468*nl)/Nc}, 
     {0.4968814776, 0.002571913772, -595.6282878 - 6592.610826/Nc^2 + 
       18.30395714*Nc^2 + 1.553506238*nh^2 + 
       Nc*(-1.300935712*nh - 3.110021412*nl) - 0.00498357104*nh*nl - 
       2.173346586*nl^2 + (133.1632965*nh + 334.6744135*nl)/Nc}, 
     {0.4981288866, 0.002571913772, -595.9682435 - 6590.937203/Nc^2 + 
       18.2969654*Nc^2 + 1.553486875*nh^2 + 
       Nc*(-1.331857395*nh - 3.09590329*nl) - 0.004983508924*nh*nl - 
       2.173319497*nl^2 + (133.2845399*nh + 334.6130094*nl)/Nc}, 
     {0.4993762955, 0.002571913772, -596.3072317 - 6589.36907/Nc^2 + 
       18.29001456*Nc^2 + 1.553477194*nh^2 + 
       Nc*(-1.362685932*nh - 3.081850442*nl) - 0.004983477867*nh*nl - 
       2.173305953*nl^2 + (133.4066324*nh + 334.5543322*nl)/Nc}, 
     {0.5006237045, 0.002571913772, -596.6452944 - 6587.90627/Nc^2 + 
       18.28310524*Nc^2 + 1.553477194*nh^2 + 
       Nc*(-1.393422378*nh - 3.06786226*nl) - 0.004983477866*nh*nl - 
       2.173305953*nl^2 + (133.5295782*nh + 334.4983795*nl)/Nc}, 
     {0.5018711134, 0.002571913772, -596.9824731 - 6586.548647/Nc^2 + 
       18.27623806*Nc^2 + 1.553486875*nh^2 + 
       Nc*(-1.424067768*nh - 3.053938148*nl) - 0.004983508924*nh*nl - 
       2.173319497*nl^2 + (133.6533814*nh + 334.4451488*nl)/Nc}, 
     {0.5031185224, 0.002571913772, -597.3188092 - 6585.296044/Nc^2 + 
       18.26941361*Nc^2 + 1.553506238*nh^2 + 
       Nc*(-1.454623141*nh - 3.040077506*nl) - 0.004983571039*nh*nl - 
       2.173346586*nl^2 + (133.7780462*nh + 334.3946378*nl)/Nc}, 
     {0.5043659313, 0.002571913772, -597.6543437 - 6584.148304/Nc^2 + 
       18.26263248*Nc^2 + 1.553535283*nh^2 + 
       Nc*(-1.485089521*nh - 3.026279741*nl) - 0.004983664211*nh*nl - 
       2.173387219*nl^2 + (133.9035769*nh + 334.3468441*nl)/Nc}, 
     {0.5056133403, 0.002571913772, -597.9891174 - 6583.105272/Nc^2 + 
       18.25589522*Nc^2 + 1.553574008*nh^2 + 
       Nc*(-1.515467932*nh - 3.012544261*nl) - 0.004983788441*nh*nl - 
       2.173441396*nl^2 + (134.0299775*nh + 334.3017653*nl)/Nc}, 
     {0.5068607492, 0.002571913772, -598.3231709 - 6582.166793/Nc^2 + 
       18.24920241*Nc^2 + 1.553622415*nh^2 + 
       Nc*(-1.545759385*nh - 2.998870479*nl) - 0.004983943729*nh*nl - 
       2.173509117*nl^2 + (134.1572522*nh + 334.2593989*nl)/Nc}, 
     {0.5081081582, 0.002571913772, -598.6565444 - 6581.332709/Nc^2 + 
       18.24255457*Nc^2 + 1.553680504*nh^2 + 
       Nc*(-1.57596489*nh - 2.985257808*nl) - 0.004984130074*nh*nl - 
       2.173590383*nl^2 + (134.2854052*nh + 334.2197426*nl)/Nc}, 
     {0.5093555671, 0.002571913772, -598.9892781 - 6580.602866/Nc^2 + 
       18.23595225*Nc^2 + 1.553748274*nh^2 + 
       Nc*(-1.606085444*nh - 2.971705668*nl) - 0.004984347476*nh*nl - 
       2.173685193*nl^2 + (134.4144407*nh + 334.1827939*nl)/Nc}, 
     {0.5106029761, 0.002571913772, -599.3214117 - 6579.977108/Nc^2 + 
       18.22939594*Nc^2 + 1.553825726*nh^2 + 
       Nc*(-1.636122045*nh - 2.958213478*nl) - 0.004984595937*nh*nl - 
       2.173793547*nl^2 + (134.5443628*nh + 334.1485505*nl)/Nc}, 
     {0.511850385, 0.002571913772, -599.6529848 - 6579.45528/Nc^2 + 
       18.22288617*Nc^2 + 1.553912858*nh^2 + 
       Nc*(-1.666075677*nh - 2.944780662*nl) - 0.004984875454*nh*nl - 
       2.173915445*nl^2 + (134.6751758*nh + 334.1170099*nl)/Nc}, 
     {0.513097794, 0.002571913772, -599.9840368 - 6579.037227/Nc^2 + 
       18.21642342*Nc^2 + 1.554009673*nh^2 + 
       Nc*(-1.695947324*nh - 2.931406646*nl) - 0.00498518603*nh*nl - 
       2.174050888*nl^2 + (134.8068837*nh + 334.0881698*nl)/Nc}, 
     {0.5143452029, 0.002571913772, -600.3146066 - 6578.722793/Nc^2 + 
       18.21000816*Nc^2 + 1.554116169*nh^2 + 
       Nc*(-1.725737958*nh - 2.918090861*nl) - 0.004985527663*nh*nl - 
       2.174199875*nl^2 + (134.9394907*nh + 334.0620277*nl)/Nc}, 
     {0.5155926119, 0.002571913772, -600.6447332 - 6578.511824/Nc^2 + 
       18.20364086*Nc^2 + 1.554232346*nh^2 + 
       Nc*(-1.75544855*nh - 2.904832736*nl) - 0.004985900353*nh*nl - 
       2.174362406*nl^2 + (135.0730012*nh + 334.0385813*nl)/Nc}, 
     {0.5168400208, 0.002571913772, -600.9744552 - 6578.404164/Nc^2 + 
       18.19732199*Nc^2 + 1.554358204*nh^2 + 
       Nc*(-1.785080059*nh - 2.891631709*nl) - 0.004986304101*nh*nl - 
       2.174538482*nl^2 + (135.2074191*nh + 334.017828*nl)/Nc}, 
     {0.5180874298, 0.002571913772, -601.3038109 - 6578.39966/Nc^2 + 
       18.19105197*Nc^2 + 1.554493744*nh^2 + 
       Nc*(-1.814633446*nh - 2.878487214*nl) - 0.004986738907*nh*nl - 
       2.174728102*nl^2 + (135.3427488*nh + 333.9997656*nl)/Nc}, 
     {0.5193348387, 0.002571913772, -601.6328385 - 6578.498156/Nc^2 + 
       18.18483124*Nc^2 + 1.554638966*nh^2 + 
       Nc*(-1.844109654*nh - 2.865398696*nl) - 0.00498720477*nh*nl - 
       2.174931266*nl^2 + (135.4789943*nh + 333.9843916*nl)/Nc}, 
     {0.5205822477, 0.002571913772, -601.9615758 - 6578.699498/Nc^2 + 
       18.17866022*Nc^2 + 1.554793869*nh^2 + 
       Nc*(-1.873509632*nh - 2.852365594*nl) - 0.00498770169*nh*nl - 
       2.175147974*nl^2 + (135.61616*nh + 333.9717036*nl)/Nc}, 
     {0.5218296566, 0.002571913772, -602.2900607 - 6579.003531/Nc^2 + 
       18.17253931*Nc^2 + 1.554958453*nh^2 + 
       Nc*(-1.902834314*nh - 2.839387356*nl) - 0.004988229669*nh*nl - 
       2.175378227*nl^2 + (135.75425*nh + 333.9616992*nl)/Nc}, 
     {0.5230770656, 0.002571913772, -602.6183305 - 6579.410101/Nc^2 + 
       18.16646891*Nc^2 + 1.555132719*nh^2 + 
       Nc*(-1.932084636*nh - 2.82646343*nl) - 0.004988788704*nh*nl - 
       2.175622024*nl^2 + (135.8932685*nh + 333.9543759*nl)/Nc}, 
     {0.5243244745, 0.002571913772, -602.9464224 - 6579.919054/Nc^2 + 
       18.1604494*Nc^2 + 1.555316666*nh^2 + 
       Nc*(-1.961261518*nh - 2.813593267*nl) - 0.004989378798*nh*nl - 
       2.175879365*nl^2 + (136.0332198*nh + 333.9497314*nl)/Nc}, 
     {0.4725112, 0.003257020544, -534.2483148 - 4538.780275/Nc^2 + 
       18.44414552*Nc^2 + 1.548734486*nh^2 + 
       Nc*(-0.8229149787*nh - 3.393815593*nl) - 0.04764673395*nh*nl - 
       2.175936051*nl^2 + (119.23913*nh + 285.2971963*nl)/Nc}, 
     {0.473920882, 0.003257020544, -534.5347843 - 4535.673625/Nc^2 + 
       18.43548086*Nc^2 + 1.548500558*nh^2 + 
       Nc*(-0.859554042*nh - 3.376291453*nl) - 0.04763953718*nh*nl - 
       2.175607388*nl^2 + (119.3579712*nh + 285.1766231*nl)/Nc}, 
     {0.4753305641, 0.003257020544, -534.8195931 - 4532.669958/Nc^2 + 
       18.42684935*Nc^2 + 1.548278943*nh^2 + 
       Nc*(-0.8960495869*nh - 3.358866411*nl) - 0.04763271918*nh*nl - 
       2.175296024*nl^2 + (119.477702*nh + 285.0591006*nl)/Nc}, 
     {0.4767402461, 0.003257020544, -535.1027991 - 4529.76908/Nc^2 + 
       18.41825235*Nc^2 + 1.548069639*nh^2 + 
       Nc*(-0.9324033138*nh - 3.341539503*nl) - 0.04762627997*nh*nl - 
       2.175001957*nl^2 + (119.5983284*nh + 284.9446256*nl)/Nc}, 
     {0.4781499282, 0.003257020544, -535.3844598 - 4526.970797/Nc^2 + 
       18.40969117*Nc^2 + 1.547872647*nh^2 + 
       Nc*(-0.96861692*nh - 3.324309768*nl) - 0.04762021953*nh*nl - 
       2.174725188*nl^2 + (119.7198565*nh + 284.8331943*nl)/Nc}, 
     {0.4795596102, 0.003257020544, -535.664632 - 4524.274915/Nc^2 + 
       18.4011671*Nc^2 + 1.547687968*nh^2 + 
       Nc*(-1.004692079*nh - 3.307176256*nl) - 0.04761453787*nh*nl - 
       2.174465717*nl^2 + (119.8422922*nh + 284.7248034*nl)/Nc}, 
     {0.4809692923, 0.003257020544, -535.9433723 - 4521.681239/Nc^2 + 
       18.39268141*Nc^2 + 1.5475156*nh^2 + 
       Nc*(-1.04063046*nh - 3.290138017*nl) - 0.04760923498*nh*nl - 
       2.174223545*nl^2 + (119.9656415*nh + 284.6194494*nl)/Nc}, 
     {0.4823789743, 0.003257020544, -536.2207368 - 4519.189577/Nc^2 + 
       18.38423533*Nc^2 + 1.547355544*nh^2 + 
       Nc*(-1.07643371*nh - 3.273194111*nl) - 0.04760431088*nh*nl - 
       2.17399867*nl^2 + (120.0899103*nh + 284.5171287*nl)/Nc}, 
     {0.4837886564, 0.003257020544, -536.4967812 - 4516.799735/Nc^2 + 
       18.37583006*Nc^2 + 1.5472078*nh^2 + 
       Nc*(-1.112103473*nh - 3.256343601*nl) - 0.04759976555*nh*nl - 
       2.173791093*nl^2 + (120.2151047*nh + 284.417838*nl)/Nc}, 
     {0.4851983384, 0.003257020544, -536.7715607 - 4514.511522/Nc^2 + 
       18.36746677*Nc^2 + 1.547072369*nh^2 + 
       Nc*(-1.14764137*nh - 3.239585559*nl) - 0.04759559899*nh*nl - 
       2.173600815*nl^2 + (120.3412306*nh + 284.3215736*nl)/Nc}, 
     {0.4866080205, 0.003257020544, -537.0451301 - 4512.324746/Nc^2 + 
       18.35914663*Nc^2 + 1.546949249*nh^2 + 
       Nc*(-1.183049017*nh - 3.222919058*nl) - 0.04759181122*nh*nl - 
       2.173427834*nl^2 + (120.468294*nh + 284.2283322*nl)/Nc}, 
     {0.4880177025, 0.003257020544, -537.3175438 - 4510.239215/Nc^2 + 
       18.35087075*Nc^2 + 1.546838441*nh^2 + 
       Nc*(-1.218328012*nh - 3.206343182*nl) - 0.04758840222*nh*nl - 
       2.173272152*nl^2 + (120.5963008*nh + 284.1381102*nl)/Nc}, 
     {0.4894273846, 0.003257020544, -537.5888559 - 4508.254738/Nc^2 + 
       18.34264023*Nc^2 + 1.546739945*nh^2 + 
       Nc*(-1.253479945*nh - 3.189857014*nl) - 0.047585372*nh*nl - 
       2.173133768*nl^2 + (120.7252569*nh + 284.0509043*nl)/Nc}, 
     {0.4908370667, 0.003257020544, -537.8591199 - 4506.371124/Nc^2 + 
       18.33445615*Nc^2 + 1.546653761*nh^2 + 
       Nc*(-1.288506391*nh - 3.173459648*nl) - 0.04758272056*nh*nl - 
       2.173012681*nl^2 + (120.8551683*nh + 283.9667108*nl)/Nc}, 
     {0.4922467487, 0.003257020544, -538.1283891 - 4504.588184/Nc^2 + 
       18.32631954*Nc^2 + 1.546579889*nh^2 + 
       Nc*(-1.323408909*nh - 3.157150183*nl) - 0.0475804479*nh*nl - 
       2.172908893*nl^2 + (120.9860409*nh + 283.8855264*nl)/Nc}, 
     {0.4936564308, 0.003257020544, -538.3967162 - 4502.905727/Nc^2 + 
       18.31823144*Nc^2 + 1.546518329*nh^2 + 
       Nc*(-1.358189055*nh - 3.140927718*nl) - 0.04757855401*nh*nl - 
       2.172822403*nl^2 + (121.1178807*nh + 283.8073476*nl)/Nc}, 
     {0.4950661128, 0.003257020544, -538.6641536 - 4501.323563/Nc^2 + 
       18.31019283*Nc^2 + 1.546469082*nh^2 + 
       Nc*(-1.392848364*nh - 3.124791364*nl) - 0.0475770389*nh*nl - 
       2.172753211*nl^2 + (121.2506936*nh + 283.7321709*nl)/Nc}, 
     {0.4964757949, 0.003257020544, -538.9307534 - 4499.841503/Nc^2 + 
       18.3022047*Nc^2 + 1.546432146*nh^2 + 
       Nc*(-1.427388367*nh - 3.108740232*nl) - 0.04757590257*nh*nl - 
       2.172701316*nl^2 + (121.3844855*nh + 283.6599928*nl)/Nc}, 
     {0.4978854769, 0.003257020544, -539.1965672 - 4498.459359/Nc^2 + 
       18.29426798*Nc^2 + 1.546407522*nh^2 + 
       Nc*(-1.461810576*nh - 3.092773442*nl) - 0.04757514501*nh*nl - 
       2.17266672*nl^2 + (121.5192623*nh + 283.5908099*nl)/Nc}, 
     {0.499295159, 0.003257020544, -539.4616462 - 4497.176942/Nc^2 + 
       18.28638361*Nc^2 + 1.54639521*nh^2 + 
       Nc*(-1.496116498*nh - 3.076890116*nl) - 0.04757476623*nh*nl - 
       2.172649422*nl^2 + (121.65503*nh + 283.5246188*nl)/Nc}, 
     {0.500704841, 0.003257020544, -539.7260414 - 4495.994063/Nc^2 + 
       18.27855247*Nc^2 + 1.54639521*nh^2 + 
       Nc*(-1.530307621*nh - 3.061089385*nl) - 0.04757476623*nh*nl - 
       2.172649422*nl^2 + (121.7917945*nh + 283.4614158*nl)/Nc}, 
     {0.5021145231, 0.003257020544, -539.9898032 - 4494.910535/Nc^2 + 
       18.27077546*Nc^2 + 1.546407522*nh^2 + 
       Nc*(-1.564385432*nh - 3.04537038*nl) - 0.04757514501*nh*nl - 
       2.17266672*nl^2 + (121.9295617*nh + 283.4011977*nl)/Nc}, 
     {0.5035242051, 0.003257020544, -540.2529817 - 4493.92617/Nc^2 + 
       18.26305343*Nc^2 + 1.546432146*nh^2 + 
       Nc*(-1.598351396*nh - 3.029732242*nl) - 0.04757590256*nh*nl - 
       2.172701316*nl^2 + (122.0683376*nh + 283.3439609*nl)/Nc}, 
     {0.5049338872, 0.003257020544, -540.5156268 - 4493.04078/Nc^2 + 
       18.25538721*Nc^2 + 1.546469082*nh^2 + 
       Nc*(-1.632206975*nh - 3.014174112*nl) - 0.0475770389*nh*nl - 
       2.172753211*nl^2 + (122.208128*nh + 283.2897019*nl)/Nc}, 
     {0.5063435692, 0.003257020544, -540.7777879 - 4492.254178/Nc^2 + 
       18.2477776*Nc^2 + 1.546518329*nh^2 + 
       Nc*(-1.665953613*nh - 2.998695141*nl) - 0.04757855401*nh*nl - 
       2.172822403*nl^2 + (122.3489389*nh + 283.2384173*nl)/Nc}, 
     {0.5077532513, 0.003257020544, -541.0395139 - 4491.566178/Nc^2 + 
       18.24022541*Nc^2 + 1.546579889*nh^2 + 
       Nc*(-1.699592753*nh - 2.98329448*nl) - 0.04758044789*nh*nl - 
       2.172908893*nl^2 + (122.4907763*nh + 283.1901036*nl)/Nc}, 
     {0.5091629333, 0.003257020544, -541.3008537 - 4490.976593/Nc^2 + 
       18.23273139*Nc^2 + 1.546653761*nh^2 + 
       Nc*(-1.733125815*nh - 2.967971289*nl) - 0.04758272056*nh*nl - 
       2.173012681*nl^2 + (122.633646*nh + 283.1447574*nl)/Nc}, 
     {0.5105726154, 0.003257020544, -541.5618555 - 4490.485236/Nc^2 + 
       18.2252963*Nc^2 + 1.546739945*nh^2 + 
       Nc*(-1.76655422*nh - 2.95272473*nl) - 0.047585372*nh*nl - 
       2.173133768*nl^2 + (122.777554*nh + 283.1023751*nl)/Nc}, 
     {0.5119822975, 0.003257020544, -541.8225674 - 4490.091922/Nc^2 + 
       18.21792085*Nc^2 + 1.546838441*nh^2 + 
       Nc*(-1.79987937*nh - 2.93755397*nl) - 0.04758840222*nh*nl - 
       2.173272152*nl^2 + (122.9225062*nh + 283.0629534*nl)/Nc}, 
     {0.5133919795, 0.003257020544, -542.083037 - 4489.796464/Nc^2 + 
       18.21060576*Nc^2 + 1.546949249*nh^2 + 
       Nc*(-1.83310266*nh - 2.922458184*nl) - 0.04759181121*nh*nl - 
       2.173427834*nl^2 + (123.0685086*nh + 283.0264887*nl)/Nc}, 
     {0.5148016616, 0.003257020544, -542.3433117 - 4489.598677/Nc^2 + 
       18.20335171*Nc^2 + 1.547072369*nh^2 + 
       Nc*(-1.866225477*nh - 2.907436546*nl) - 0.04759559899*nh*nl - 
       2.173600815*nl^2 + (123.2155671*nh + 282.9929775*nl)/Nc}, 
     {0.5162113436, 0.003257020544, -542.6034384 - 4489.498375/Nc^2 + 
       18.19615936*Nc^2 + 1.5472078*nh^2 + 
       Nc*(-1.899249191*nh - 2.892488239*nl) - 0.04759976554*nh*nl - 
       2.173791093*nl^2 + (123.3636876*nh + 282.9624165*nl)/Nc}, 
     {0.5176210257, 0.003257020544, -542.8634638 - 4489.495373/Nc^2 + 
       18.18902936*Nc^2 + 1.547355544*nh^2 + 
       Nc*(-1.932175172*nh - 2.877612448*nl) - 0.04760431087*nh*nl - 
       2.17399867*nl^2 + (123.5128762*nh + 282.9348021*nl)/Nc}, 
     {0.5190307077, 0.003257020544, -543.1234342 - 4489.589486/Nc^2 + 
       18.18196234*Nc^2 + 1.5475156*nh^2 + 
       Nc*(-1.96500477*nh - 2.862808365*nl) - 0.04760923498*nh*nl - 
       2.174223545*nl^2 + (123.6631387*nh + 282.9101308*nl)/Nc}, 
     {0.5204403898, 0.003257020544, -543.3833957 - 4489.780529/Nc^2 + 
       18.17495889*Nc^2 + 1.547687968*nh^2 + 
       Nc*(-1.997739333*nh - 2.848075183*nl) - 0.04761453786*nh*nl - 
       2.174465717*nl^2 + (123.8144812*nh + 282.8883991*nl)/Nc}, 
     {0.5218500718, 0.003257020544, -543.6433938 - 4490.068316/Nc^2 + 
       18.16801962*Nc^2 + 1.547872647*nh^2 + 
       Nc*(-2.030380192*nh - 2.833412104*nl) - 0.04762021952*nh*nl - 
       2.174725188*nl^2 + (123.9669096*nh + 282.8696037*nl)/Nc}, 
     {0.5232597539, 0.003257020544, -543.903474 - 4490.452665/Nc^2 + 
       18.16114508*Nc^2 + 1.548069639*nh^2 + 
       Nc*(-2.062928677*nh - 2.818818329*nl) - 0.04762627996*nh*nl - 
       2.175001957*nl^2 + (124.1204299*nh + 282.8537409*nl)/Nc}, 
     {0.5246694359, 0.003257020544, -544.1636813 - 4490.933389/Nc^2 + 
       18.15433583*Nc^2 + 1.548278943*nh^2 + 
       Nc*(-2.0953861*nh - 2.80429307*nl) - 0.04763271917*nh*nl - 
       2.175296024*nl^2 + (124.275048*nh + 282.8408073*nl)/Nc}, 
     {0.526079118, 0.003257020544, -544.4240605 - 4491.510304/Nc^2 + 
       18.1475924*Nc^2 + 1.548500558*nh^2 + 
       Nc*(-2.12775377*nh - 2.789835535*nl) - 0.04763953717*nh*nl - 
       2.175607388*nl^2 + (124.4307701*nh + 282.8307994*nl)/Nc}, 
     {0.5274888, 0.003257020544, -544.6846559 - 4492.183227/Nc^2 + 
       18.1409153*Nc^2 + 1.548734486*nh^2 + 
       Nc*(-2.160032981*nh - 2.775444945*nl) - 0.04764673394*nh*nl - 
       2.175936051*nl^2 + (124.587602*nh + 282.8237137*nl)/Nc}, 
     {0.468954393, 0.00412462626, -481.8216043 - 3060.147625/Nc^2 + 
       18.46168683*Nc^2 + 1.540423888*nh^2 + 
       Nc*(-0.8865170845*nh - 3.430845387*nl) - 0.09571645775*nh*nl - 
       2.176011376*nl^2 + (108.316685*nh + 241.6907305*nl)/Nc}, 
     {0.4705464754, 0.00412462626, -482.0304043 - 3057.42017/Nc^2 + 
       18.45177392*Nc^2 + 1.540127105*nh^2 + 
       Nc*(-0.927527702*nh - 3.410785521*nl) - 0.09569801668*nh*nl - 
       2.175592138*nl^2 + (108.4477022*nh + 241.556395*nl)/Nc}, 
     {0.4721385578, 0.00412462626, -482.2376104 - 3054.790837/Nc^2 + 
       18.44189955*Nc^2 + 1.539845941*nh^2 + 
       Nc*(-0.9683547455*nh - 3.390854963*nl) - 0.0956805462*nh*nl - 
       2.175194965*nl^2 + (108.5797312*nh + 241.4254203*nl)/Nc}, 
     {0.4737306402, 0.00412462626, -482.4432943 - 3052.259391/Nc^2 + 
       18.43206575*Nc^2 + 1.539580398*nh^2 + 
       Nc*(-1.009000678*nh - 3.371052303*nl) - 0.09566404629*nh*nl - 
       2.174819858*nl^2 + (108.7127808*nh + 241.2978014*nl)/Nc}, 
     {0.4753227226, 0.00412462626, -482.6475271 - 3049.825598/Nc^2 + 
       18.42227452*Nc^2 + 1.539330475*nh^2 + 
       Nc*(-1.049467941*nh - 3.351376141*nl) - 0.09564851697*nh*nl - 
       2.174466815*nl^2 + (108.8468594*nh + 241.173533*nl)/Nc}, 
     {0.476914805, 0.00412462626, -482.8503792 - 3047.489222/Nc^2 + 
       18.4125278*Nc^2 + 1.539096172*nh^2 + 
       Nc*(-1.089758952*nh - 3.331825086*nl) - 0.09563395823*nh*nl - 
       2.174135838*nl^2 + (108.9819755*nh + 241.0526103*nl)/Nc}, 
     {0.4785068874, 0.00412462626, -483.0519206 - 3045.25003/Nc^2 + 
       18.40282747*Nc^2 + 1.53887749*nh^2 + 
       Nc*(-1.129876107*nh - 3.312397758*nl) - 0.09562037007*nh*nl - 
       2.173826926*nl^2 + (109.1181376*nh + 240.9350282*nl)/Nc}, 
     {0.4800989698, 0.00412462626, -483.2522204 - 3043.10779/Nc^2 + 
       18.39317539*Nc^2 + 1.538674427*nh^2 + 
       Nc*(-1.169821782*nh - 3.293092784*nl) - 0.0956077525*nh*nl - 
       2.173540079*nl^2 + (109.2553542*nh + 240.8207816*nl)/Nc}, 
     {0.4816910523, 0.00412462626, -483.4513472 - 3041.062268/Nc^2 + 
       18.38357334*Nc^2 + 1.538486985*nh^2 + 
       Nc*(-1.20959833*nh - 3.273908803*nl) - 0.09559610551*nh*nl - 
       2.173275297*nl^2 + (109.3936337*nh + 240.7098656*nl)/Nc}, 
     {0.4832831347, 0.00412462626, -483.6493689 - 3039.113234/Nc^2 + 
       18.37402309*Nc^2 + 1.538315163*nh^2 + 
       Nc*(-1.249208081*nh - 3.254844463*nl) - 0.0955854291*nh*nl - 
       2.17303258*nl^2 + (109.5329847*nh + 240.6022751*nl)/Nc}, 
     {0.4848752171, 0.00412462626, -483.8463529 - 3037.260457/Nc^2 + 
       18.36452634*Nc^2 + 1.538158961*nh^2 + 
       Nc*(-1.288653346*nh - 3.23589842*nl) - 0.09557572327*nh*nl - 
       2.172811928*nl^2 + (109.6734156*nh + 240.4980051*nl)/Nc}, 
     {0.4864672995, 0.00412462626, -484.0423659 - 3035.503706/Nc^2 + 
       18.35508475*Nc^2 + 1.53801838*nh^2 + 
       Nc*(-1.327936418*nh - 3.217069339*nl) - 0.09556698803*nh*nl - 
       2.172613342*nl^2 + (109.8149347*nh + 240.3970506*nl)/Nc}, 
     {0.4880593819, 0.00412462626, -484.2374742 - 3033.842752/Nc^2 + 
       18.34569994*Nc^2 + 1.537893418*nh^2 + 
       Nc*(-1.367059565*nh - 3.198355897*nl) - 0.09555922337*nh*nl - 
       2.172436821*nl^2 + (109.9575506*nh + 240.2994066*nl)/Nc}, 
     {0.4896514643, 0.00412462626, -484.4317433 - 3032.277366/Nc^2 + 
       18.33637349*Nc^2 + 1.537784077*nh^2 + 
       Nc*(-1.406025037*nh - 3.179756775*nl) - 0.09555242929*nh*nl - 
       2.172282365*nl^2 + (110.1012716*nh + 240.2050682*nl)/Nc}, 
     {0.4912435467, 0.00412462626, -484.6252382 - 3030.80732/Nc^2 + 
       18.32710695*Nc^2 + 1.537690356*nh^2 + 
       Nc*(-1.444835066*nh - 3.161270668*nl) - 0.09554660579*nh*nl - 
       2.172149974*nl^2 + (110.2461062*nh + 240.1140301*nl)/Nc}, 
     {0.4928356291, 0.00412462626, -484.8180234 - 3029.432386/Nc^2 + 
       18.31790179*Nc^2 + 1.537612255*nh^2 + 
       Nc*(-1.483491862*nh - 3.142896276*nl) - 0.09554175288*nh*nl - 
       2.172039648*nl^2 + (110.3920628*nh + 240.0262876*nl)/Nc}, 
     {0.4944277116, 0.00412462626, -485.0101628 - 3028.152337/Nc^2 + 
       18.30875947*Nc^2 + 1.537549774*nh^2 + 
       Nc*(-1.521997617*nh - 3.124632308*nl) - 0.09553787055*nh*nl - 
       2.171951387*nl^2 + (110.5391498*nh + 239.9418356*nl)/Nc}, 
     {0.496019794, 0.00412462626, -485.2017196 - 3026.966946/Nc^2 + 
       18.29968141*Nc^2 + 1.537502914*nh^2 + 
       Nc*(-1.560354501*nh - 3.106477486*nl) - 0.0955349588*nh*nl - 
       2.171885192*nl^2 + (110.6873756*nh + 239.8606691*nl)/Nc}, 
     {0.4976118764, 0.00412462626, -485.3927567 - 3025.875987/Nc^2 + 
       18.29066899*Nc^2 + 1.537471673*nh^2 + 
       Nc*(-1.598564668*nh - 3.088430534*nl) - 0.09553301764*nh*nl - 
       2.171841061*nl^2 + (110.8367485*nh + 239.7827831*nl)/Nc}, 
     {0.4992039588, 0.00412462626, -485.5833363 - 3024.879235/Nc^2 + 
       18.28172353*Nc^2 + 1.537456053*nh^2 + 
       Nc*(-1.636630253*nh - 3.070490189*nl) - 0.09553204705*nh*nl - 
       2.171818996*nl^2 + (110.987277*nh + 239.7081726*nl)/Nc}, 
     {0.5007960412, 0.00412462626, -485.7735201 - 3023.976465/Nc^2 + 
       18.27284634*Nc^2 + 1.537456053*nh^2 + 
       Nc*(-1.674553372*nh - 3.052655194*nl) - 0.09553204705*nh*nl - 
       2.171818996*nl^2 + (111.1389695*nh + 239.6368326*nl)/Nc}, 
     {0.5023881236, 0.00412462626, -485.9633693 - 3023.167452/Nc^2 + 
       18.26403868*Nc^2 + 1.537471673*nh^2 + 
       Nc*(-1.712336125*nh - 3.034924301*nl) - 0.09553301764*nh*nl - 
       2.171841061*nl^2 + (111.2918343*nh + 239.5687581*nl)/Nc}, 
     {0.503980206, 0.00412462626, -486.1529444 - 3022.451972/Nc^2 + 
       18.25530176*Nc^2 + 1.537502914*nh^2 + 
       Nc*(-1.74998059*nh - 3.01729627*nl) - 0.0955349588*nh*nl - 
       2.171885192*nl^2 + (111.4458799*nh + 239.5039442*nl)/Nc}, 
     {0.5055722884, 0.00412462626, -486.3423058 - 3021.829802/Nc^2 + 
       18.24663677*Nc^2 + 1.537549774*nh^2 + 
       Nc*(-1.787488831*nh - 2.999769869*nl) - 0.09553787055*nh*nl - 
       2.171951387*nl^2 + (111.6011147*nh + 239.4423858*nl)/Nc}, 
     {0.5071643709, 0.00412462626, -486.5315129 - 3021.300718/Nc^2 + 
       18.23804488*Nc^2 + 1.537612255*nh^2 + 
       Nc*(-1.824862894*nh - 2.982343873*nl) - 0.09554175288*nh*nl - 
       2.172039648*nl^2 + (111.757547*nh + 239.384078*nl)/Nc}, 
     {0.5087564533, 0.00412462626, -486.7206248 - 3020.864497/Nc^2 + 
       18.22952718*Nc^2 + 1.537690356*nh^2 + 
       Nc*(-1.862104804*nh - 2.965017069*nl) - 0.09554660579*nh*nl - 
       2.172149974*nl^2 + (111.9151852*nh + 239.3290157*nl)/Nc}, 
     {0.5103485357, 0.00412462626, -486.9097003 - 3020.520919/Nc^2 + 
       18.22108477*Nc^2 + 1.537784077*nh^2 + 
       Nc*(-1.899216573*nh - 2.947788246*nl) - 0.09555242929*nh*nl - 
       2.172282365*nl^2 + (112.0740378*nh + 239.277194*nl)/Nc}, 
     {0.5119406181, 0.00412462626, -487.0987974 - 3020.269759/Nc^2 + 
       18.21271869*Nc^2 + 1.537893418*nh^2 + 
       Nc*(-1.936200195*nh - 2.930656204*nl) - 0.09555922336*nh*nl - 
       2.172436821*nl^2 + (112.2341131*nh + 239.2286079*nl)/Nc}, 
     {0.5135327005, 0.00412462626, -487.2879738 - 3020.110798/Nc^2 + 
       18.20442996*Nc^2 + 1.53801838*nh^2 + 
       Nc*(-1.973057647*nh - 2.91361975*nl) - 0.09556698802*nh*nl - 
       2.172613342*nl^2 + (112.3954196*nh + 239.1832523*nl)/Nc}, 
     {0.5151247829, 0.00412462626, -487.4772866 - 3020.043813/Nc^2 + 
       18.19621955*Nc^2 + 1.538158961*nh^2 + 
       Nc*(-2.00979089*nh - 2.896677698*nl) - 0.09557572327*nh*nl - 
       2.172811928*nl^2 + (112.5579657*nh + 239.1411222*nl)/Nc}, 
     {0.5167168653, 0.00412462626, -487.6667926 - 3020.068585/Nc^2 + 
       18.18808842*Nc^2 + 1.538315163*nh^2 + 
       Nc*(-2.046401869*nh - 2.879828871*nl) - 0.09558542909*nh*nl - 
       2.17303258*nl^2 + (112.7217599*nh + 239.1022127*nl)/Nc}, 
     {0.5183089477, 0.00412462626, -487.8565478 - 3020.184892/Nc^2 + 
       18.18003748*Nc^2 + 1.538486985*nh^2 + 
       Nc*(-2.082892511*nh - 2.863072098*nl) - 0.0955961055*nh*nl - 
       2.173275297*nl^2 + (112.8868105*nh + 239.0665188*nl)/Nc}, 
     {0.5199010302, 0.00412462626, -488.0466082 - 3020.392514/Nc^2 + 
       18.17206762*Nc^2 + 1.538674427*nh^2 + 
       Nc*(-2.119264733*nh - 2.846406214*nl) - 0.09560775249*nh*nl - 
       2.173540079*nl^2 + (113.053126*nh + 239.0340353*nl)/Nc}, 
     {0.5214931126, 0.00412462626, -488.2370289 - 3020.691233/Nc^2 + 
       18.16417969*Nc^2 + 1.53887749*nh^2 + 
       Nc*(-2.155520425*nh - 2.829830065*nl) - 0.09562037007*nh*nl - 
       2.173826926*nl^2 + (113.2207149*nh + 239.0047574*nl)/Nc}, 
     {0.523085195, 0.00412462626, -488.4278648 - 3021.080827/Nc^2 + 
       18.15637451*Nc^2 + 1.539096172*nh^2 + 
       Nc*(-2.191661473*nh - 2.813342503*nl) - 0.09563395822*nh*nl - 
       2.174135838*nl^2 + (113.3895856*nh + 238.97868*nl)/Nc}, 
     {0.5246772774, 0.00412462626, -488.6191702 - 3021.561079/Nc^2 + 
       18.14865288*Nc^2 + 1.539330475*nh^2 + 
       Nc*(-2.227689742*nh - 2.796942383*nl) - 0.09564851696*nh*nl - 
       2.174466815*nl^2 + (113.5597466*nh + 238.955798*nl)/Nc}, 
     {0.5262693598, 0.00412462626, -488.8109992 - 3022.131769/Nc^2 + 
       18.14101556*Nc^2 + 1.539580398*nh^2 + 
       Nc*(-2.263607083*nh - 2.780628573*nl) - 0.09566404628*nh*nl - 
       2.174819858*nl^2 + (113.7312064*nh + 238.9361064*nl)/Nc}, 
     {0.5278614422, 0.00412462626, -489.0034052 - 3022.792678/Nc^2 + 
       18.1334633*Nc^2 + 1.539845941*nh^2 + 
       Nc*(-2.299415332*nh - 2.764399943*nl) - 0.09568054619*nh*nl - 
       2.175194965*nl^2 + (113.9039736*nh + 238.9196003*nl)/Nc}, 
     {0.5294535246, 0.00412462626, -489.1964413 - 3023.543587/Nc^2 + 
       18.12599679*Nc^2 + 1.540127105*nh^2 + 
       Nc*(-2.33511631*nh - 2.748255374*nl) - 0.09569801667*nh*nl - 
       2.175592138*nl^2 + (114.0780566*nh + 238.9062745*nl)/Nc}, 
     {0.531045607, 0.00412462626, -489.3901602 - 3024.38428/Nc^2 + 
       18.11861671*Nc^2 + 1.540423888*nh^2 + 
       Nc*(-2.370711825*nh - 2.73219375*nl) - 0.09571645774*nh*nl - 
       2.176011376*nl^2 + (114.253464*nh + 238.8961239*nl)/Nc}, 
     {0.4649576516, 0.005223345165, -432.6506973 - 2026.705944/Nc^2 + 
       18.48121093*Nc^2 + 1.529937989*nh^2 + 
       Nc*(-0.9501114917*nh - 3.472099306*nl) - 0.1498787588*nh*nl - 
       2.176110573*nl^2 + (98.34155509*nh + 204.3483413*nl)/Nc}, 
     {0.4667546951, 0.005223345165, -432.7809881 - 2024.350186/Nc^2 + 
       18.4698642*Nc^2 + 1.52956244*nh^2 + 
       Nc*(-0.9959211986*nh - 3.449109951*nl) - 0.1498419685*nh*nl - 
       2.17557641*nl^2 + (98.48547568*nh + 204.1987757*nl)/Nc}, 
     {0.4685517386, 0.005223345165, -432.9097474 - 2022.088115/Nc^2 + 
       18.45856099*Nc^2 + 1.529206657*nh^2 + 
       Nc*(-1.041496287*nh - 3.426289559*nl) - 0.1498071146*nh*nl - 
       2.175070361*nl^2 + (98.63054006*nh + 204.0529121*nl)/Nc}, 
     {0.4703487821, 0.005223345165, -433.0370645 - 2019.919444/Nc^2 + 
       18.44730439*Nc^2 + 1.52887064*nh^2 + 
       Nc*(-1.086840308*nh - 3.403636067*nl) - 0.149774197*nh*nl - 
       2.174592426*nl^2 + (98.77676034*nh + 203.9107431*nl)/Nc}, 
     {0.4721458256, 0.005223345165, -433.1630276 - 2017.84389/Nc^2 + 
       18.43609741*Nc^2 + 1.528554388*nh^2 + 
       Nc*(-1.131956776*nh - 3.381147431*nl) - 0.1497432158*nh*nl - 
       2.174142605*nl^2 + (98.9241486*nh + 203.7722615*nl)/Nc}, 
     {0.4739428691, 0.005223345165, -433.2877241 - 2015.86117/Nc^2 + 
       18.42494296*Nc^2 + 1.528257903*nh^2 + 
       Nc*(-1.176849169*nh - 3.35882162*nl) - 0.1497141708*nh*nl - 
       2.173720898*nl^2 + (99.07271688*nh + 203.63746*nl)/Nc}, 
     {0.4757399127, 0.005223345165, -433.4112405 - 2013.971004/Nc^2 + 
       18.41384389*Nc^2 + 1.527981182*nh^2 + 
       Nc*(-1.221520931*nh - 3.336656622*nl) - 0.1496870622*nh*nl - 
       2.173327304*nl^2 + (99.22247723*nh + 203.5063314*nl)/Nc}, 
     {0.4775369562, 0.005223345165, -433.5336621 - 2012.173111/Nc^2 + 
       18.40280296*Nc^2 + 1.527724228*nh^2 + 
       Nc*(-1.265975463*nh - 3.314650441*nl) - 0.14966189*nh*nl - 
       2.172961825*nl^2 + (99.37344161*nh + 203.3788685*nl)/Nc}, 
     {0.4793339997, 0.005223345165, -433.6550736 - 2010.467212/Nc^2 + 
       18.39182288*Nc^2 + 1.527487039*nh^2 + 
       Nc*(-1.310216138*nh - 3.292801095*nl) - 0.149638654*nh*nl - 
       2.172624459*nl^2 + (99.52562202*nh + 203.2550639*nl)/Nc}, 
     {0.4811310432, 0.005223345165, -433.7755586 - 2008.853029/Nc^2 + 
       18.38090624*Nc^2 + 1.527269616*nh^2 + 
       Nc*(-1.354246294*nh - 3.271106617*nl) - 0.1496173544*nh*nl - 
       2.172315207*nl^2 + (99.67903041*nh + 203.1349105*nl)/Nc}, 
     {0.4829280867, 0.005223345165, -433.8952 - 2007.330284/Nc^2 + 
       18.37005558*Nc^2 + 1.527071959*nh^2 + 
       Nc*(-1.398069233*nh - 3.249565058*nl) - 0.1495979911*nh*nl - 
       2.172034069*nl^2 + (99.83367873*nh + 203.018401*nl)/Nc}, 
     {0.4847251302, 0.005223345165, -434.0140796 - 2005.898703/Nc^2 + 
       18.35927337*Nc^2 + 1.526894068*nh^2 + 
       Nc*(-1.441688224*nh - 3.22817448*nl) - 0.1495805642*nh*nl - 
       2.171781044*nl^2 + (99.98957888*nh + 202.9055283*nl)/Nc}, 
     {0.4865221737, 0.005223345165, -434.1322787 - 2004.558011/Nc^2 + 
       18.34856201*Nc^2 + 1.526735942*nh^2 + 
       Nc*(-1.485106504*nh - 3.206932963*nl) - 0.1495650736*nh*nl - 
       2.171556134*nl^2 + (100.1467428*nh + 202.7962851*nl)/Nc}, 
     {0.4883192172, 0.005223345165, -434.2498774 - 2003.307933/Nc^2 + 
       18.33792381*Nc^2 + 1.526597582*nh^2 + 
       Nc*(-1.528327275*nh - 3.185838602*nl) - 0.1495515193*nh*nl - 
       2.171359337*nl^2 + (100.3051823*nh + 202.6906642*nl)/Nc}, 
     {0.4901162607, 0.005223345165, -434.3669551 - 2002.148197/Nc^2 + 
       18.32736102*Nc^2 + 1.526478987*nh^2 + 
       Nc*(-1.571353711*nh - 3.164889504*nl) - 0.1495399013*nh*nl - 
       2.171190654*nl^2 + (100.4649094*nh + 202.5886585*nl)/Nc}, 
     {0.4919133042, 0.005223345165, -434.4835905 - 2001.07853/Nc^2 + 
       18.31687584*Nc^2 + 1.526380159*nh^2 + 
       Nc*(-1.61418895*nh - 3.144083792*nl) - 0.1495302196*nh*nl - 
       2.171050085*nl^2 + (100.6259358*nh + 202.4902607*nl)/Nc}, 
     {0.4937103477, 0.005223345165, -434.5998613 - 2000.098663/Nc^2 + 
       18.30647038*Nc^2 + 1.526301096*nh^2 + 
       Nc*(-1.656836103*nh - 3.123419603*nl) - 0.1495224743*nh*nl - 
       2.17093763*nl^2 + (100.7882735*nh + 202.3954637*nl)/Nc}, 
     {0.4955073912, 0.005223345165, -434.7158445 - 1999.208324/Nc^2 + 
       18.29614669*Nc^2 + 1.526241799*nh^2 + 
       Nc*(-1.699298246*nh - 3.102895087*nl) - 0.1495166653*nh*nl - 
       2.170853288*nl^2 + (100.9519343*nh + 202.3042603*nl)/Nc}, 
     {0.4973044347, 0.005223345165, -434.8316163 - 1998.407244/Nc^2 + 
       18.28590677*Nc^2 + 1.526202267*nh^2 + 
       Nc*(-1.741578429*nh - 3.08250841*nl) - 0.1495127927*nh*nl - 
       2.170797061*nl^2 + (101.11693*nh + 202.2166432*nl)/Nc}, 
     {0.4991014782, 0.005223345165, -434.9472521 - 1997.695156/Nc^2 + 
       18.27575254*Nc^2 + 1.526182501*nh^2 + 
       Nc*(-1.783679669*nh - 3.06225775*nl) - 0.1495108564*nh*nl - 
       2.170768947*nl^2 + (101.2832726*nh + 202.1326054*nl)/Nc}, 
     {0.5008985218, 0.005223345165, -435.0628266 - 1997.071791/Nc^2 + 
       18.26568585*Nc^2 + 1.526182501*nh^2 + 
       Nc*(-1.825604958*nh - 3.042141297*nl) - 0.1495108564*nh*nl - 
       2.170768947*nl^2 + (101.4509737*nh + 202.0521396*nl)/Nc}, 
     {0.5026955653, 0.005223345165, -435.1784137 - 1996.536883/Nc^2 + 
       18.25570853*Nc^2 + 1.526202267*nh^2 + 
       Nc*(-1.867357251*nh - 3.022157259*nl) - 0.1495127927*nh*nl - 
       2.170797061*nl^2 + (101.6200453*nh + 201.9752386*nl)/Nc}, 
     {0.5044926088, 0.005223345165, -435.2940865 - 1996.090165/Nc^2 + 
       18.24582231*Nc^2 + 1.526241799*nh^2 + 
       Nc*(-1.908939481*nh - 3.002303853*nl) - 0.1495166653*nh*nl - 
       2.170853288*nl^2 + (101.7904992*nh + 201.9018953*nl)/Nc}, 
     {0.5062896523, 0.005223345165, -435.4099176 - 1995.731373/Nc^2 + 
       18.23602887*Nc^2 + 1.526301096*nh^2 + 
       Nc*(-1.950354551*nh - 2.982579309*nl) - 0.1495224743*nh*nl - 
       2.17093763*nl^2 + (101.9623473*nh + 201.8321025*nl)/Nc}, 
     {0.5080866958, 0.005223345165, -435.5259785 - 1995.460242/Nc^2 + 
       18.22632984*Nc^2 + 1.526380159*nh^2 + 
       Nc*(-1.991605338*nh - 2.962981873*nl) - 0.1495302196*nh*nl - 
       2.171050085*nl^2 + (102.1356014*nh + 201.765853*nl)/Nc}, 
     {0.5098837393, 0.005223345165, -435.6423403 - 1995.276508/Nc^2 + 
       18.2167268*Nc^2 + 1.526478987*nh^2 + 
       Nc*(-2.032694688*nh - 2.943509802*nl) - 0.1495399013*nh*nl - 
       2.171190654*nl^2 + (102.3102733*nh + 201.7031397*nl)/Nc}, 
     {0.5116807828, 0.005223345165, -435.7590733 - 1995.179909/Nc^2 + 
       18.20722126*Nc^2 + 1.526597582*nh^2 + 
       Nc*(-2.073625422*nh - 2.924161363*nl) - 0.1495515192*nh*nl - 
       2.171359337*nl^2 + (102.4863749*nh + 201.6439553*nl)/Nc}, 
     {0.5134778263, 0.005223345165, -435.876247 - 1995.17018/Nc^2 + 
       18.19781468*Nc^2 + 1.526735942*nh^2 + 
       Nc*(-2.114400336*nh - 2.90493484*nl) - 0.1495650735*nh*nl - 
       2.171556134*nl^2 + (102.6639181*nh + 201.5882926*nl)/Nc}, 
     {0.5152748698, 0.005223345165, -435.9939304 - 1995.247062/Nc^2 + 
       18.18850847*Nc^2 + 1.526894068*nh^2 + 
       Nc*(-2.155022196*nh - 2.885828526*nl) - 0.1495805642*nh*nl - 
       2.171781044*nl^2 + (102.8429148*nh + 201.5361444*nl)/Nc}, 
     {0.5170719133, 0.005223345165, -436.1121917 - 1995.410292/Nc^2 + 
       18.17930398*Nc^2 + 1.527071959*nh^2 + 
       Nc*(-2.195493744*nh - 2.866840728*nl) - 0.1495979911*nh*nl - 
       2.172034069*nl^2 + (103.0233768*nh + 201.4875037*nl)/Nc}, 
     {0.5188689568, 0.005223345165, -436.2310984 - 1995.65961/Nc^2 + 
       18.17020251*Nc^2 + 1.527269616*nh^2 + 
       Nc*(-2.235817698*nh - 2.847969763*nl) - 0.1496173544*nh*nl - 
       2.172315207*nl^2 + (103.205316*nh + 201.442363*nl)/Nc}, 
     {0.5206660003, 0.005223345165, -436.3507174 - 1995.994755/Nc^2 + 
       18.16120532*Nc^2 + 1.527487039*nh^2 + 
       Nc*(-2.275996748*nh - 2.829213962*nl) - 0.149638654*nh*nl - 
       2.172624459*nl^2 + (103.3887445*nh + 201.4007153*nl)/Nc}, 
     {0.5224630438, 0.005223345165, -436.4711151 - 1996.415469/Nc^2 + 
       18.15231362*Nc^2 + 1.527724228*nh^2 + 
       Nc*(-2.31603356*nh - 2.810571666*nl) - 0.14966189*nh*nl - 
       2.172961825*nl^2 + (103.573674*nh + 201.3625534*nl)/Nc}, 
     {0.5242600873, 0.005223345165, -436.5923569 - 1996.921493/Nc^2 + 
       18.14352854*Nc^2 + 1.527981182*nh^2 + 
       Nc*(-2.355930776*nh - 2.792041229*nl) - 0.1496870622*nh*nl - 
       2.173327304*nl^2 + (103.7601166*nh + 201.3278699*nl)/Nc}, 
     {0.5260571309, 0.005223345165, -436.7145079 - 1997.512567/Nc^2 + 
       18.13485121*Nc^2 + 1.528257903*nh^2 + 
       Nc*(-2.395691016*nh - 2.773621014*nl) - 0.1497141708*nh*nl - 
       2.173720898*nl^2 + (103.9480843*nh + 201.2966576*nl)/Nc}, 
     {0.5278541744, 0.005223345165, -436.8376324 - 1998.188435/Nc^2 + 
       18.12628267*Nc^2 + 1.528554388*nh^2 + 
       Nc*(-2.435316869*nh - 2.7553094*nl) - 0.1497432158*nh*nl - 
       2.174142605*nl^2 + (104.137589*nh + 201.2689094*nl)/Nc}, 
     {0.5296512179, 0.005223345165, -436.9617942 - 1998.948838/Nc^2 + 
       18.11782395*Nc^2 + 1.52887064*nh^2 + 
       Nc*(-2.474810907*nh - 2.737104773*nl) - 0.149774197*nh*nl - 
       2.174592426*nl^2 + (104.3286427*nh + 201.2446179*nl)/Nc}, 
     {0.5314482614, 0.005223345165, -437.0870563 - 1999.793519/Nc^2 + 
       18.109476*Nc^2 + 1.529206657*nh^2 + 
       Nc*(-2.514175677*nh - 2.71900553*nl) - 0.1498071146*nh*nl - 
       2.175070361*nl^2 + (104.5212576*nh + 201.223776*nl)/Nc}, 
     {0.5332453049, 0.005223345165, -437.2134813 - 2000.722222/Nc^2 + 
       18.10123974*Nc^2 + 1.52956244*nh^2 + 
       Nc*(-2.553413702*nh - 2.701010081*nl) - 0.1498419685*nh*nl - 
       2.17557641*nl^2 + (104.7154457*nh + 201.2063762*nl)/Nc}, 
     {0.5350423484, 0.005223345165, -437.3411312 - 2001.734691/Nc^2 + 
       18.09311606*Nc^2 + 1.529937989*nh^2 + 
       Nc*(-2.592527484*nh - 2.683116847*nl) - 0.1498787587*nh*nl - 
       2.176110573*nl^2 + (104.9112191*nh + 201.1924114*nl)/Nc}, 
     {0.4604683045, 0.006614740467, -386.8861239 - 1311.254889/Nc^2 + 
       18.50292782*Nc^2 + 1.516718722*nh^2 + 
       Nc*(-1.012912028*nh - 3.517998475*nl) - 0.2108927792*nh*nl - 
       2.176240197*nl^2 + (89.20846826*nh + 172.4270031*nl)/Nc}, 
     {0.4624955709, 0.006614740467, -386.9373366 - 1309.261119/Nc^2 + 
       18.48993291*Nc^2 + 1.516244906*nh^2 + 
       Nc*(-1.063964551*nh - 3.491614416*nl) - 0.2108268972*nh*nl - 
       2.175560349*nl^2 + (89.36592409*nh + 172.2605671*nl)/Nc}, 
     {0.4645228373, 0.006614740467, -386.9870604 - 1307.357107/Nc^2 + 
       18.47698506*Nc^2 + 1.515796028*nh^2 + 
       Nc*(-1.114717452*nh - 3.465451505*nl) - 0.2107644828*nh*nl - 
       2.174916283*nl^2 + (89.5246627*nh + 172.0982113*nl)/Nc}, 
     {0.4665501038, 0.006614740467, -387.0354067 - 1305.542506/Nc^2 + 
       18.46408895*Nc^2 + 1.515372087*nh^2 + 
       Nc*(-1.165175845*nh - 3.439506727*nl) - 0.2107055357*nh*nl - 
       2.174307998*nl^2 + (89.68470119*nh + 171.9399252*nl)/Nc}, 
     {0.4685773702, 0.006614740467, -387.0824855 - 1303.816976/Nc^2 + 
       18.45124915*Nc^2 + 1.514973084*nh^2 + 
       Nc*(-1.215344777*nh - 3.413777093*nl) - 0.2106500562*nh*nl - 
       2.173735495*nl^2 + (89.8460566*nh + 171.7856984*nl)/Nc}, 
     {0.4706046367, 0.006614740467, -387.1284056 - 1302.180176/Nc^2 + 
       18.43847008*Nc^2 + 1.514599019*nh^2 + 
       Nc*(-1.265229246*nh - 3.388259642*nl) - 0.2105980441*nh*nl - 
       2.173198773*nl^2 + (90.00874594*nh + 171.6355204*nl)/Nc}, 
     {0.4726319031, 0.006614740467, -387.1732742 - 1300.631768/Nc^2 + 
       18.42575604*Nc^2 + 1.514249891*nh^2 + 
       Nc*(-1.314834177*nh - 3.36295144*nl) - 0.2105494995*nh*nl - 
       2.172697832*nl^2 + (90.17278617*nh + 171.4893808*nl)/Nc}, 
     {0.4746591695, 0.006614740467, -387.2171972 - 1299.171413/Nc^2 + 
       18.41311117*Nc^2 + 1.513925701*nh^2 + 
       Nc*(-1.364164449*nh - 3.337849578*nl) - 0.2105044224*nh*nl - 
       2.172232674*nl^2 + (90.33819419*nh + 171.3472691*nl)/Nc}, 
     {0.476686436, 0.006614740467, -387.2602792 - 1297.798778/Nc^2 + 
       18.40053951*Nc^2 + 1.513626449*nh^2 + 
       Nc*(-1.413224882*nh - 3.312951172*nl) - 0.2104628127*nh*nl - 
       2.171803296*nl^2 + (90.50498688*nh + 171.209175*nl)/Nc}, 
     {0.4787137024, 0.006614740467, -387.3026235 - 1296.51353/Nc^2 + 
       18.38804495*Nc^2 + 1.513352134*nh^2 + 
       Nc*(-1.462020232*nh - 3.288253367*nl) - 0.2104246705*nh*nl - 
       2.1714097*nl^2 + (90.67318107*nh + 171.075088*nl)/Nc}, 
     {0.4807409688, 0.006614740467, -387.344332 - 1295.315336/Nc^2 + 
       18.37563126*Nc^2 + 1.513102757*nh^2 + 
       Nc*(-1.510555207*nh - 3.263753331*nl) - 0.2103899958*nh*nl - 
       2.171051885*nl^2 + (90.84279357*nh + 170.9449977*nl)/Nc}, 
     {0.4827682353, 0.006614740467, -387.3855055 - 1294.203868/Nc^2 + 
       18.36330211*Nc^2 + 1.512878318*nh^2 + 
       Nc*(-1.558834463*nh - 3.239448255*nl) - 0.2103587886*nh*nl - 
       2.170729852*nl^2 + (91.01384115*nh + 170.8188939*nl)/Nc}, 
     {0.4847955017, 0.006614740467, -387.4262435 - 1293.178796/Nc^2 + 
       18.35106104*Nc^2 + 1.512678816*nh^2 + 
       Nc*(-1.606862593*nh - 3.215335359*nl) - 0.2103310488*nh*nl - 
       2.170443601*nl^2 + (91.18634055*nh + 170.6967662*nl)/Nc}, 
     {0.4868227682, 0.006614740467, -387.4666443 - 1292.239795/Nc^2 + 
       18.33891145*Nc^2 + 1.512504252*nh^2 + 
       Nc*(-1.654644149*nh - 3.191411883*nl) - 0.2103067765*nh*nl - 
       2.17019313*nl^2 + (91.36030849*nh + 170.5786041*nl)/Nc}, 
     {0.4888500346, 0.006614740467, -387.5068047 - 1291.386539/Nc^2 + 
       18.32685666*Nc^2 + 1.512354626*nh^2 + 
       Nc*(-1.702183621*nh - 3.167675094*nl) - 0.2102859717*nh*nl - 
       2.169978442*nl^2 + (91.53576166*nh + 170.4643974*nl)/Nc}, 
     {0.490877301, 0.006614740467, -387.5468208 - 1290.618705/Nc^2 + 
       18.31489987*Nc^2 + 1.512229938*nh^2 + 
       Nc*(-1.749485455*nh - 3.144122279*nl) - 0.2102686343*nh*nl - 
       2.169799534*nl^2 + (91.71271674*nh + 170.3541357*nl)/Nc}, 
     {0.4929045675, 0.006614740467, -387.5867871 - 1289.93597/Nc^2 + 
       18.30304415*Nc^2 + 1.512130187*nh^2 + 
       Nc*(-1.796554048*nh - 3.120750751*nl) - 0.2102547644*nh*nl - 
       2.169656409*nl^2 + (91.8911904*nh + 170.2478088*nl)/Nc}, 
     {0.4949318339, 0.006614740467, -387.6267972 - 1289.338015/Nc^2 + 
       18.29129249*Nc^2 + 1.512055374*nh^2 + 
       Nc*(-1.843393739*nh - 3.097557844*nl) - 0.210244362*nh*nl - 
       2.169549064*nl^2 + (92.07119928*nh + 170.1454062*nl)/Nc}, 
     {0.4969591003, 0.006614740467, -387.6669435 - 1288.824519/Nc^2 + 
       18.27964777*Nc^2 + 1.512005499*nh^2 + 
       Nc*(-1.890008828*nh - 3.074540917*nl) - 0.2102374271*nh*nl - 
       2.169477501*nl^2 + (92.25276001*nh + 170.0469177*nl)/Nc}, 
     {0.4989863668, 0.006614740467, -387.7073173 - 1288.395165/Nc^2 + 
       18.26811275*Nc^2 + 1.511980561*nh^2 + 
       Nc*(-1.936403567*nh - 3.051697346*nl) - 0.2102339596*nh*nl - 
       2.16944172*nl^2 + (92.43588924*nh + 169.952333*nl)/Nc}, 
     {0.5010136332, 0.006614740467, -387.7480088 - 1288.049637/Nc^2 + 
       18.2566901*Nc^2 + 1.511980561*nh^2 + 
       Nc*(-1.982582152*nh - 3.029024537*nl) - 0.2102339596*nh*nl - 
       2.16944172*nl^2 + (92.62060359*nh + 169.8616418*nl)/Nc}, 
     {0.5030408997, 0.006614740467, -387.789107 - 1287.787619/Nc^2 + 
       18.24538241*Nc^2 + 1.512005499*nh^2 + 
       Nc*(-2.028548746*nh - 3.006519909*nl) - 0.2102374271*nh*nl - 
       2.169477501*nl^2 + (92.80691968*nh + 169.7748337*nl)/Nc}, 
     {0.5050681661, 0.006614740467, -387.8307 - 1287.608798/Nc^2 + 
       18.23419214*Nc^2 + 1.512055374*nh^2 + 
       Nc*(-2.074307453*nh - 2.984180909*nl) - 0.210244362*nh*nl - 
       2.169549064*nl^2 + (92.99485413*nh + 169.6918985*nl)/Nc}, 
     {0.5070954325, 0.006614740467, -387.8728749 - 1287.512859/Nc^2 + 
       18.22312168*Nc^2 + 1.512130187*nh^2 + 
       Nc*(-2.119862344*nh - 2.962005001*nl) - 0.2102547644*nh*nl - 
       2.169656409*nl^2 + (93.18442358*nh + 169.6128258*nl)/Nc}, 
     {0.509122699, 0.006614740467, -387.9157175 - 1287.499493/Nc^2 + 
       18.21217332*Nc^2 + 1.512229938*nh^2 + 
       Nc*(-2.165217441*nh - 2.939989671*nl) - 0.2102686343*nh*nl - 
       2.169799534*nl^2 + (93.37564468*nh + 169.5376053*nl)/Nc}, 
     {0.5111499654, 0.006614740467, -387.9593128 - 1287.568388/Nc^2 + 
       18.20134926*Nc^2 + 1.512354626*nh^2 + 
       Nc*(-2.210376721*nh - 2.918132426*nl) - 0.2102859717*nh*nl - 
       2.169978442*nl^2 + (93.56853406*nh + 169.4662267*nl)/Nc}, 
     {0.5131772318, 0.006614740467, -388.0037447 - 1287.719236/Nc^2 + 
       18.19065161*Nc^2 + 1.512504252*nh^2 + 
       Nc*(-2.255344122*nh - 2.896430794*nl) - 0.2103067765*nh*nl - 
       2.17019313*nl^2 + (93.76310838*nh + 169.3986797*nl)/Nc}, 
     {0.5152044983, 0.006614740467, -388.0490963 - 1287.951727/Nc^2 + 
       18.18008239*Nc^2 + 1.512678816*nh^2 + 
       Nc*(-2.30012354*nh - 2.874882318*nl) - 0.2103310488*nh*nl - 
       2.170443601*nl^2 + (93.95938433*nh + 169.334954*nl)/Nc}, 
     {0.5172317647, 0.006614740467, -388.0954494 - 1288.265555/Nc^2 + 
       18.16964354*Nc^2 + 1.512878318*nh^2 + 
       Nc*(-2.344718825*nh - 2.853484568*nl) - 0.2103587886*nh*nl - 
       2.170729852*nl^2 + (94.1573786*nh + 169.2750392*nl)/Nc}, 
     {0.5192590312, 0.006614740467, -388.1428853 - 1288.660414/Nc^2 + 
       18.15933691*Nc^2 + 1.513102757*nh^2 + 
       Nc*(-2.389133793*nh - 2.832235127*nl) - 0.2103899958*nh*nl - 
       2.171051885*nl^2 + (94.35710791*nh + 169.2189249*nl)/Nc}, 
     {0.5212862976, 0.006614740467, -388.1914838 - 1289.135998/Nc^2 + 
       18.14916429*Nc^2 + 1.513352134*nh^2 + 
       Nc*(-2.433372214*nh - 2.811131602*nl) - 0.2104246705*nh*nl - 
       2.1714097*nl^2 + (94.558589*nh + 169.1666009*nl)/Nc}, 
     {0.523313564, 0.006614740467, -388.2413243 - 1289.692004/Nc^2 + 
       18.13912736*Nc^2 + 1.513626449*nh^2 + 
       Nc*(-2.477437822*nh - 2.790171617*nl) - 0.2104628127*nh*nl - 
       2.171803296*nl^2 + (94.76183864*nh + 169.1180567*nl)/Nc}, 
     {0.5253408305, 0.006614740467, -388.292485 - 1290.328127/Nc^2 + 
       18.12922773*Nc^2 + 1.513925701*nh^2 + 
       Nc*(-2.521334315*nh - 2.769352812*nl) - 0.2105044224*nh*nl - 
       2.172232674*nl^2 + (94.96687365*nh + 169.073282*nl)/Nc}, 
     {0.5273680969, 0.006614740467, -388.3450431 - 1291.044066/Nc^2 + 
       18.11946694*Nc^2 + 1.514249891*nh^2 + 
       Nc*(-2.565065344*nh - 2.74867285*nl) - 0.2105494995*nh*nl - 
       2.172697832*nl^2 + (95.17371083*nh + 169.0322664*nl)/Nc}, 
     {0.5293953633, 0.006614740467, -388.3990754 - 1291.839519/Nc^2 + 
       18.10984646*Nc^2 + 1.514599019*nh^2 + 
       Nc*(-2.608634529*nh - 2.72812941*nl) - 0.2105980441*nh*nl - 
       2.173198773*nl^2 + (95.38236708*nh + 168.9949995*nl)/Nc}, 
     {0.5314226298, 0.006614740467, -388.4546572 - 1292.714186/Nc^2 + 
       18.10036767*Nc^2 + 1.514973084*nh^2 + 
       Nc*(-2.652045456*nh - 2.707720188*nl) - 0.2106500562*nh*nl - 
       2.173735495*nl^2 + (95.59285931*nh + 168.9614708*nl)/Nc}, 
     {0.5334498962, 0.006614740467, -388.5118634 - 1293.667766/Nc^2 + 
       18.09103188*Nc^2 + 1.515372087*nh^2 + 
       Nc*(-2.695301664*nh - 2.687442901*nl) - 0.2107055357*nh*nl - 
       2.174307998*nl^2 + (95.80520446*nh + 168.9316699*nl)/Nc}, 
     {0.5354771627, 0.006614740467, -388.5707679 - 1294.699961/Nc^2 + 
       18.08184035*Nc^2 + 1.515796028*nh^2 + 
       Nc*(-2.738406667*nh - 2.667295278*nl) - 0.2107644827*nh*nl - 
       2.174916283*nl^2 + (96.01941956*nh + 168.9055863*nl)/Nc}, 
     {0.5375044291, 0.006614740467, -388.6314437 - 1295.810472/Nc^2 + 
       18.07279423*Nc^2 + 1.516244906*nh^2 + 
       Nc*(-2.781363934*nh - 2.647275072*nl) - 0.2108268972*nh*nl - 
       2.175560349*nl^2 + (96.23552162*nh + 168.8832097*nl)/Nc}, 
     {0.5395316955, 0.006614740467, -388.6939631 - 1296.999002/Nc^2 + 
       18.06389465*Nc^2 + 1.516718722*nh^2 + 
       Nc*(-2.824176906*nh - 2.627380048*nl) - 0.2108927792*nh*nl - 
       2.176240197*nl^2 + (96.45352777*nh + 168.8645294*nl)/Nc}, 
     {0.4554281092, 0.008376776262, -344.5840141 - 821.5591672/Nc^2 + 
       18.527072*Nc^2 + 1.500071762*nh^2 + 
       Nc*(-1.074000575*nh - 3.568989602*nl) - 0.2796020419*nh*nl - 
       2.176408406*nl^2 + (80.82473091*nh + 145.1943985*nl)/Nc}, 
     {0.4577138472, 0.008376776262, -344.5559141 - 819.9153889/Nc^2 + 
       18.51218168*Nc^2 + 1.499476022*nh^2 + 
       Nc*(-1.130745975*nh - 3.538658612*nl) - 0.2794910005*nh*nl - 
       2.175544065*nl^2 + (80.99620418*nh + 145.0092516*nl)/Nc}, 
     {0.4599995851, 0.008376776262, -344.5263241 - 818.3580417/Nc^2 + 
       18.4973387*Nc^2 + 1.498911636*nh^2 + 
       Nc*(-1.18710906*nh - 3.50861765*nl) - 0.2793858033*nh*nl - 
       2.174725215*nl^2 + (81.16910217*nh + 144.8286084*nl)/Nc}, 
     {0.4622853231, 0.008376776262, -344.4953844 - 816.8867085/Nc^2 + 
       18.48255025*Nc^2 + 1.498378606*nh^2 + 
       Nc*(-1.243097182*nh - 3.478862298*nl) - 0.2792864505*nh*nl - 
       2.173951857*nl^2 + (81.34344899*nh + 144.6524537*nl)/Nc}, 
     {0.4645710611, 0.008376776262, -344.4632328 - 815.5009754/Nc^2 + 
       18.46782327*Nc^2 + 1.49787693*nh^2 + 
       Nc*(-1.298717588*nh - 3.449388187*nl) - 0.2791929419*nh*nl - 
       2.173223991*nl^2 + (81.51926861*nh + 144.4807724*nl)/Nc}, 
     {0.4668567991, 0.008376776262, -344.4300054 - 814.2004318/Nc^2 + 
       18.45316447*Nc^2 + 1.497406609*nh^2 + 
       Nc*(-1.353977427*nh - 3.420190991*nl) - 0.2791052776*nh*nl - 
       2.172541617*nl^2 + (81.69658494*nh + 144.3135495*nl)/Nc}, 
     {0.4691425371, 0.008376776262, -344.395836 - 812.9846699/Nc^2 + 
       18.43858032*Nc^2 + 1.496967642*nh^2 + 
       Nc*(-1.408883752*nh - 3.391266432*nl) - 0.2790234575*nh*nl - 
       2.171904734*nl^2 + (81.87542178*nh + 144.1507699*nl)/Nc}, 
     {0.4714282751, 0.008376776262, -344.3608565 - 811.8532849/Nc^2 + 
       18.4240771*Nc^2 + 1.496560031*nh^2 + 
       Nc*(-1.463443524*nh - 3.362610271*nl) - 0.2789474818*nh*nl - 
       2.171313342*nl^2 + (82.05580289*nh + 143.9924188*nl)/Nc}, 
     {0.4737140131, 0.008376776262, -344.3251967 - 810.8058748/Nc^2 + 
       18.40966085*Nc^2 + 1.496183774*nh^2 + 
       Nc*(-1.517663608*nh - 3.334218316*nl) - 0.2788773504*nh*nl - 
       2.170767443*nl^2 + (82.23775192*nh + 143.8384811*nl)/Nc}, 
     {0.4759997511, 0.008376776262, -344.2889846 - 809.8420405/Nc^2 + 
       18.3953374*Nc^2 + 1.495838872*nh^2 + 
       Nc*(-1.57155078*nh - 3.306086415*nl) - 0.2788130632*nh*nl - 
       2.170267035*nl^2 + (82.42129249*nh + 143.6889419*nl)/Nc}, 
     {0.4782854891, 0.008376776262, -344.2523461 - 808.9613856/Nc^2 + 
       18.38111239*Nc^2 + 1.495525324*nh^2 + 
       Nc*(-1.625111726*nh - 3.278210457*nl) - 0.2787546203*nh*nl - 
       2.169812118*nl^2 + (82.60644812*nh + 143.5437863*nl)/Nc}, 
     {0.4805712271, 0.008376776262, -344.2154055 - 808.1635163/Nc^2 + 
       18.36699124*Nc^2 + 1.495243132*nh^2 + 
       Nc*(-1.678353045*nh - 3.250586374*nl) - 0.2787020218*nh*nl - 
       2.169402694*nl^2 + (82.79324232*nh + 143.4029994*nl)/Nc}, 
     {0.4828569651, 0.008376776262, -344.1782851 - 807.4480416/Nc^2 + 
       18.35297918*Nc^2 + 1.494992294*nh^2 + 
       Nc*(-1.731281248*nh - 3.223210137*nl) - 0.2786552675*nh*nl - 
       2.16903876*nl^2 + (82.98169852*nh + 143.2665663*nl)/Nc}, 
     {0.4851427031, 0.008376776262, -344.1411053 - 806.8145727/Nc^2 + 
       18.33908126*Nc^2 + 1.494772811*nh^2 + 
       Nc*(-1.783902764*nh - 3.196077757*nl) - 0.2786143575*nh*nl - 
       2.168720319*nl^2 + (83.17184011*nh + 143.1344722*nl)/Nc}, 
     {0.487428441, 0.008376776262, -344.1039849 - 806.2627236/Nc^2 + 
       18.32530233*Nc^2 + 1.494584682*nh^2 + 
       Nc*(-1.836223936*nh - 3.169185283*nl) - 0.2785792917*nh*nl - 
       2.168447369*nl^2 + (83.36369044*nh + 143.0067024*nl)/Nc}, 
     {0.489714179, 0.008376776262, -344.067041 - 805.7921105/Nc^2 + 
       18.31164705*Nc^2 + 1.494427908*nh^2 + 
       Nc*(-1.888251033*nh - 3.142528803*nl) - 0.2785500703*nh*nl - 
       2.168219911*nl^2 + (83.55727285*nh + 142.8832419*nl)/Nc}, 
     {0.491999917, 0.008376776262, -344.0303888 - 805.4023522/Nc^2 + 
       18.29811993*Nc^2 + 1.494302489*nh^2 + 
       Nc*(-1.939990238*nh - 3.116104442*nl) - 0.2785266932*nh*nl - 
       2.168037944*nl^2 + (83.75261061*nh + 142.7640759*nl)/Nc}, 
     {0.494285655, 0.008376776262, -343.994142 - 805.0930694/Nc^2 + 
       18.28472527*Nc^2 + 1.494208425*nh^2 + 
       Nc*(-1.991447655*nh - 3.089908365*nl) - 0.2785091603*nh*nl - 
       2.167901469*nl^2 + (83.949727*nh + 142.6491898*nl)/Nc}, 
     {0.496571393, 0.008376776262, -343.9584125 - 804.8638856/Nc^2 + 
       18.27146723*Nc^2 + 1.494145716*nh^2 + 
       Nc*(-2.042629314*nh - 3.063936771*nl) - 0.2784974717*nh*nl - 
       2.167810486*nl^2 + (84.14864527*nh + 142.5385686*nl)/Nc}, 
     {0.498857131, 0.008376776262, -343.9233109 - 804.7144259/Nc^2 + 
       18.25834979*Nc^2 + 1.494114361*nh^2 + 
       Nc*(-2.09354117*nh - 3.038185894*nl) - 0.2784916274*nh*nl - 
       2.167764995*nl^2 + (84.34938865*nh + 142.4321976*nl)/Nc}, 
     {0.501142869, 0.008376776262, -343.8889457 - 804.644318/Nc^2 + 
       18.24537676*Nc^2 + 1.494114361*nh^2 + 
       Nc*(-2.1441891*nh - 3.012652007*nl) - 0.2784916274*nh*nl - 
       2.167764995*nl^2 + (84.55198037*nh + 142.3300621*nl)/Nc}, 
     {0.503428607, 0.008376776262, -343.8554244 - 804.6531914/Nc^2 + 
       18.23255181*Nc^2 + 1.494145716*nh^2 + 
       Nc*(-2.194578913*nh - 2.987331416*nl) - 0.2784974717*nh*nl - 
       2.167810486*nl^2 + (84.75644366*nh + 142.2321472*nl)/Nc}, 
     {0.505714345, 0.008376776262, -343.8228526 - 804.7406778/Nc^2 + 
       18.21987844*Nc^2 + 1.494208425*nh^2 + 
       Nc*(-2.244716343*nh - 2.96222046*nl) - 0.2785091603*nh*nl - 
       2.167901469*nl^2 + (84.96280175*nh + 142.1384382*nl)/Nc}, 
     {0.508000083, 0.008376776262, -343.7913344 - 804.9064107/Nc^2 + 
       18.20736*Nc^2 + 1.494302489*nh^2 + Nc*(-2.294607056*nh - 
         2.937315514*nl) - 0.2785266931*nh*nl - 2.168037944*nl^2 + 
       (85.17107788*nh + 142.0489202*nl)/Nc}, {0.510285821, 0.008376776262, 
      -343.7609728 - 805.1500257/Nc^2 + 18.1949997*Nc^2 + 1.494427908*nh^2 + 
       Nc*(-2.344256646*nh - 2.912612987*nl) - 0.2785500703*nh*nl - 
       2.168219911*nl^2 + (85.3812953*nh + 141.9635786*nl)/Nc}, 
     {0.512571559, 0.008376776262, -343.7318689 - 805.4711602/Nc^2 + 
       18.1828006*Nc^2 + 1.494584682*nh^2 + 
       Nc*(-2.393670642*nh - 2.888109318*nl) - 0.2785792917*nh*nl - 
       2.168447369*nl^2 + (85.59347727*nh + 141.8823985*nl)/Nc}, 
     {0.5148572969, 0.008376776262, -343.7041225 - 805.8694533/Nc^2 + 
       18.17076562*Nc^2 + 1.494772811*nh^2 + 
       Nc*(-2.442854504*nh - 2.863800982*nl) - 0.2786143575*nh*nl - 
       2.168720319*nl^2 + (85.80764708*nh + 141.8053652*nl)/Nc}, 
     {0.5171430349, 0.008376776262, -343.6778323 - 806.3445462/Nc^2 + 
       18.15889753*Nc^2 + 1.494992294*nh^2 + 
       Nc*(-2.491813632*nh - 2.839684482*nl) - 0.2786552675*nh*nl - 
       2.16903876*nl^2 + (86.02382806*nh + 141.7324637*nl)/Nc}, 
     {0.5194287729, 0.008376776262, -343.6530952 - 806.8960815/Nc^2 + 
       18.14719899*Nc^2 + 1.495243132*nh^2 + 
       Nc*(-2.540553354*nh - 2.815756355*nl) - 0.2787020218*nh*nl - 
       2.169402694*nl^2 + (86.24204356*nh + 141.6636793*nl)/Nc}, 
     {0.5217145109, 0.008376776262, -343.6300071 - 807.5237037/Nc^2 + 
       18.13567251*Nc^2 + 1.495525324*nh^2 + 
       Nc*(-2.589078941*nh - 2.792013168*nl) - 0.2787546203*nh*nl - 
       2.169812118*nl^2 + (86.46231698*nh + 141.5989971*nl)/Nc}, 
     {0.5240002489, 0.008376776262, -343.6086623 - 808.2270588/Nc^2 + 
       18.12432046*Nc^2 + 1.495838872*nh^2 + 
       Nc*(-2.637395597*nh - 2.76845152*nl) - 0.2788130632*nh*nl - 
       2.170267035*nl^2 + (86.68467175*nh + 141.5384023*nl)/Nc}, 
     {0.5262859869, 0.008376776262, -343.5891539 - 809.0057945/Nc^2 + 
       18.11314512*Nc^2 + 1.496183774*nh^2 + 
       Nc*(-2.685508469*nh - 2.745068038*nl) - 0.2788773504*nh*nl - 
       2.170767443*nl^2 + (86.90913136*nh + 141.48188*nl)/Nc}, 
     {0.5285717249, 0.008376776262, -343.5715737 - 809.8595601/Nc^2 + 
       18.10214861*Nc^2 + 1.496560031*nh^2 + 
       Nc*(-2.733422641*nh - 2.72185938*nl) - 0.2789474818*nh*nl - 
       2.171313342*nl^2 + (87.13571935*nh + 141.4294152*nl)/Nc}, 
     {0.5308574629, 0.008376776262, -343.5560124 - 810.7880063/Nc^2 + 
       18.09133295*Nc^2 + 1.496967642*nh^2 + 
       Nc*(-2.781143139*nh - 2.698822234*nl) - 0.2790234575*nh*nl - 
       2.171904734*nl^2 + (87.36445933*nh + 141.3809932*nl)/Nc}, 
     {0.5331432009, 0.008376776262, -343.5425593 - 811.7907853/Nc^2 + 
       18.08070003*Nc^2 + 1.497406609*nh^2 + 
       Nc*(-2.828674931*nh - 2.675953315*nl) - 0.2791052775*nh*nl - 
       2.172541617*nl^2 + (87.59537496*nh + 141.3365988*nl)/Nc}, 
     {0.5354289389, 0.008376776262, -343.5313025 - 812.8675507/Nc^2 + 
       18.07025164*Nc^2 + 1.49787693*nh^2 + 
       Nc*(-2.876022929*nh - 2.653249367*nl) - 0.2791929419*nh*nl - 
       2.173223991*nl^2 + (87.82848998*nh + 141.2962171*nl)/Nc}, 
     {0.5377146769, 0.008376776262, -343.5223288 - 814.0179576/Nc^2 + 
       18.05998943*Nc^2 + 1.498378606*nh^2 + 
       Nc*(-2.923191988*nh - 2.630707162*nl) - 0.2792864504*nh*nl - 
       2.173951857*nl^2 + (88.06382821*nh + 141.2598331*nl)/Nc}, 
     {0.5400004149, 0.008376776262, -343.5157241 - 815.2416623/Nc^2 + 
       18.04991498*Nc^2 + 1.498911636*nh^2 + 
       Nc*(-2.970186906*nh - 2.608323501*nl) - 0.2793858033*nh*nl - 
       2.174725215*nl^2 + (88.30141356*nh + 141.2274318*nl)/Nc}, 
     {0.5422861528, 0.008376776262, -343.5115729 - 816.5383225/Nc^2 + 
       18.04002972*Nc^2 + 1.499476022*nh^2 + 
       Nc*(-3.017012428*nh - 2.586095211*nl) - 0.2794910005*nh*nl - 
       2.175544065*nl^2 + (88.54126999*nh + 141.198998*nl)/Nc}, 
     {0.5445718908, 0.008376776262, -343.5099587 - 817.9075972/Nc^2 + 
       18.03033501*Nc^2 + 1.500071762*nh^2 + 
       Nc*(-3.063673249*nh - 2.564019144*nl) - 0.2796020419*nh*nl - 
       2.176408406*nl^2 + (88.78342161*nh + 141.1745167*nl)/Nc}, 
     {0.4497729777, 0.01060818351, -305.7281928 - 491.0231513/Nc^2 + 
       18.55390871*Nc^2 + 1.479137437*nh^2 + 
       Nc*(-1.132326495*nh - 3.625541932*nl) - 0.3569379384*nh*nl - 
       2.176625271*nl^2 + (73.10918474*nh + 122.0147245*nl)/Nc}, 
     {0.4523487225, 0.01060818351, -305.620969 - 489.7149457/Nc^2 + 
       18.53683869*Nc^2 + 1.478391477*nh^2 + 
       Nc*(-1.195206247*nh - 3.590605273*nl) - 0.356757927*nh*nl - 
       2.175527553*nl^2 + (73.29493853*nh + 121.808792*nl)/Nc}, 
     {0.4549244672, 0.01060818351, -305.5121761 - 488.4905575/Nc^2 + 
       18.51981008*Nc^2 + 1.477684777*nh^2 + 
       Nc*(-1.257598657*nh - 3.556049833*nl) - 0.3565873899*nh*nl - 
       2.174487609*nl^2 + (73.4822555*nh + 121.6078426*nl)/Nc}, 
     {0.4575002119, 0.01060818351, -305.4019919 - 487.3494795/Nc^2 + 
       18.5028339*Nc^2 + 1.477017339*nh^2 + 
       Nc*(-1.319514272*nh - 3.521869135*nl) - 0.356426327*nh*nl - 
       2.17350544*nl^2 + (73.67116945*nh + 121.4118547*nl)/Nc}, 
     {0.4600759567, 0.01060818351, -305.290591 - 486.2912096/Nc^2 + 
       18.48592075*Nc^2 + 1.476389161*nh^2 + 
       Nc*(-1.380963475*nh - 3.488056782*nl) - 0.3562747384*nh*nl - 
       2.172581045*nl^2 + (73.861714*nh + 121.2208064*nl)/Nc}, 
     {0.4626517014, 0.01060818351, -305.1781447 - 485.3152508/Nc^2 + 
       18.46908085*Nc^2 + 1.475800245*nh^2 + 
       Nc*(-1.441956481*nh - 3.454606456*nl) - 0.3561326241*nh*nl - 
       2.171714425*nl^2 + (74.05392261*nh + 121.0346762*nl)/Nc}, 
     {0.4652274461, 0.01060818351, -305.0648213 - 484.4211107/Nc^2 + 
       18.45232405*Nc^2 + 1.47525059*nh^2 + 
       Nc*(-1.502503354*nh - 3.421511907*nl) - 0.3559999841*nh*nl - 
       2.17090558*nl^2 + (74.24782859*nh + 120.8534424*nl)/Nc}, 
     {0.4678031909, 0.01060818351, -304.950786 - 483.6083017/Nc^2 + 
       18.4356598*Nc^2 + 1.474740196*nh^2 + 
       Nc*(-1.562614004*nh - 3.38876696*nl) - 0.3558768184*nh*nl - 
       2.170154509*nl^2 + (74.44346512*nh + 120.6770835*nl)/Nc}, 
     {0.4703789356, 0.01060818351, -304.8362011 - 482.8763408/Nc^2 + 
       18.41909722*Nc^2 + 1.474269063*nh^2 + 
       Nc*(-1.622298184*nh - 3.356365513*nl) - 0.355763127*nh*nl - 
       2.169461213*nl^2 + (74.64086525*nh + 120.505578*nl)/Nc}, 
     {0.4729546803, 0.01060818351, -304.721226 - 482.2247493/Nc^2 + 
       18.40264504*Nc^2 + 1.473837191*nh^2 + 
       Nc*(-1.681565508*nh - 3.324301531*nl) - 0.3556589099*nh*nl - 
       2.168825692*nl^2 + (74.84006192*nh + 120.3389046*nl)/Nc}, 
     {0.4755304251, 0.01060818351, -304.6060171 - 481.6530531/Nc^2 + 
       18.38631167*Nc^2 + 1.47344458*nh^2 + 
       Nc*(-1.740425443*nh - 3.292569047*nl) - 0.355564167*nh*nl - 
       2.168247945*nl^2 + (75.04108794*nh + 120.1770418*nl)/Nc}, 
     {0.4781061698, 0.01060818351, -304.4907281 - 481.1607822/Nc^2 + 
       18.37010519*Nc^2 + 1.47309123*nh^2 + 
       Nc*(-1.798887309*nh - 3.261162168*nl) - 0.3554788984*nh*nl - 
       2.167727973*nl^2 + (75.24397605*nh + 120.0199683*nl)/Nc}, 
     {0.4806819145, 0.01060818351, -304.3755101 - 480.7474707/Nc^2 + 
       18.35403335*Nc^2 + 1.472777142*nh^2 + 
       Nc*(-1.856960296*nh - 3.230075059*nl) - 0.3554031042*nh*nl - 
       2.167265776*nl^2 + (75.44875888*nh + 119.8676628*nl)/Nc}, 
     {0.4832576592, 0.01060818351, -304.2605113 - 480.4126568/Nc^2 + 
       18.33810358*Nc^2 + 1.472502314*nh^2 + 
       Nc*(-1.914653456*nh - 3.199301955*nl) - 0.3553367842*nh*nl - 
       2.166861353*nl^2 + (75.655469*nh + 119.720104*nl)/Nc}, 
     {0.485833404, 0.01060818351, -304.1458776 - 480.1558829/Nc^2 + 
       18.322323*Nc^2 + 1.472266748*nh^2 + 
       Nc*(-1.97197571*nh - 3.16883715*nl) - 0.3552799384*nh*nl - 
       2.166514705*nl^2 + (75.86413889*nh + 119.5772707*nl)/Nc}, 
     {0.4884091487, 0.01060818351, -304.031752 - 479.9766948/Nc^2 + 
       18.30669845*Nc^2 + 1.472070442*nh^2 + 
       Nc*(-2.028935843*nh - 3.138675009*nl) - 0.355232567*nh*nl - 
       2.166225832*nl^2 + (76.07480099*nh + 119.4391417*nl)/Nc}, 
     {0.4909848934, 0.01060818351, -303.9182752 - 479.8746424/Nc^2 + 
       18.29123645*Nc^2 + 1.471913398*nh^2 + 
       Nc*(-2.08554252*nh - 3.10880995*nl) - 0.3551946699*nh*nl - 
       2.165994733*nl^2 + (76.28748767*nh + 119.3056957*nl)/Nc}, 
     {0.4935606382, 0.01060818351, -303.8055853 - 479.8492792/Nc^2 + 
       18.27594325*Nc^2 + 1.471795615*nh^2 + 
       Nc*(-2.141804282*nh - 3.079236456*nl) - 0.355166247*nh*nl - 
       2.165821409*nl^2 + (76.50223129*nh + 119.1769117*nl)/Nc}, 
     {0.4961363829, 0.01060818351, -303.6938184 - 479.9001623/Nc^2 + 
       18.26082482*Nc^2 + 1.471717092*nh^2 + 
       Nc*(-2.197729541*nh - 3.049949069*nl) - 0.3551472984*nh*nl - 
       2.16570586*nl^2 + (76.71906413*nh + 119.0527684*nl)/Nc}, 
     {0.4987121276, 0.01060818351, -303.5831076 - 480.0268522/Nc^2 + 
       18.24588688*Nc^2 + 1.471677831*nh^2 + 
       Nc*(-2.253326597*nh - 3.020942388*nl) - 0.3551378242*nh*nl - 
       2.165648085*nl^2 + (76.93801848*nh + 118.9332447*nl)/Nc}, 
     {0.5012878724, 0.01060818351, -303.4735843 - 480.228913/Nc^2 + 
       18.23113486*Nc^2 + 1.471677831*nh^2 + 
       Nc*(-2.308603634*nh - 2.99221107*nl) - 0.3551378242*nh*nl - 
       2.165648085*nl^2 + (77.15912663*nh + 118.8183194*nl)/Nc}, 
     {0.5038636171, 0.01060818351, -303.3653774 - 480.505912/Nc^2 + 
       18.21657394*Nc^2 + 1.471717092*nh^2 + 
       Nc*(-2.363568712*nh - 2.96374983*nl) - 0.3551472984*nh*nl - 
       2.16570586*nl^2 + (77.38242081*nh + 118.7079714*nl)/Nc}, 
     {0.5064393618, 0.01060818351, -303.2586135 - 480.8574199/Nc^2 + 
       18.20220907*Nc^2 + 1.471795615*nh^2 + 
       Nc*(-2.418229788*nh - 2.935553437*nl) - 0.355166247*nh*nl - 
       2.165821409*nl^2 + (77.60793332*nh + 118.6021796*nl)/Nc}, 
     {0.5090151066, 0.01060818351, -303.1534171 - 481.2830105/Nc^2 + 
       18.18804493*Nc^2 + 1.471913398*nh^2 + 
       Nc*(-2.472594708*nh - 2.907616713*nl) - 0.3551946699*nh*nl - 
       2.165994733*nl^2 + (77.83569643*nh + 118.5009228*nl)/Nc}, 
     {0.5115908513, 0.01060818351, -303.0499107 - 481.7822607/Nc^2 + 
       18.174086*Nc^2 + 1.472070442*nh^2 + 
       Nc*(-2.526671205*nh - 2.879934538*nl) - 0.355232567*nh*nl - 
       2.166225832*nl^2 + (78.06574244*nh + 118.4041798*nl)/Nc}, 
     {0.514166596, 0.01060818351, -302.9482146 - 482.3547505/Nc^2 + 
       18.16033648*Nc^2 + 1.472266748*nh^2 + 
       Nc*(-2.58046691*nh - 2.852501839*nl) - 0.3552799384*nh*nl - 
       2.166514705*nl^2 + (78.2981037*nh + 118.3119295*nl)/Nc}, 
     {0.5167423408, 0.01060818351, -302.848447 - 483.000063/Nc^2 + 
       18.14680039*Nc^2 + 1.472502314*nh^2 + 
       Nc*(-2.633989355*nh - 2.8253136*nl) - 0.3553367841*nh*nl - 
       2.166861353*nl^2 + (78.53281259*nh + 118.2241506*nl)/Nc}, 
     {0.5193180855, 0.01060818351, -302.7507244 - 483.7177839/Nc^2 + 
       18.13348152*Nc^2 + 1.472777142*nh^2 + 
       Nc*(-2.687245959*nh - 2.798364853*nl) - 0.3554031041*nh*nl - 
       2.167265776*nl^2 + (78.76990153*nh + 118.1408219*nl)/Nc}, 
     {0.5218938302, 0.01060818351, -302.6551611 - 484.507502/Nc^2 + 
       18.12038342*Nc^2 + 1.47309123*nh^2 + 
       Nc*(-2.740244051*nh - 2.77165068*nl) - 0.3554788984*nh*nl - 
       2.167727973*nl^2 + (79.00940302*nh + 118.0619223*nl)/Nc}, 
     {0.5244695749, 0.01060818351, -302.5618694 - 485.3688088/Nc^2 + 
       18.10750947*Nc^2 + 1.47344458*nh^2 + 
       Nc*(-2.792990859*nh - 2.745166215*nl) - 0.355564167*nh*nl - 
       2.168247945*nl^2 + (79.25134961*nh + 117.9874305*nl)/Nc}, 
     {0.5270453197, 0.01060818351, -302.4709599 - 486.3012985/Nc^2 + 
       18.09486283*Nc^2 + 1.473837191*nh^2 + 
       Nc*(-2.845493519*nh - 2.718906637*nl) - 0.3556589099*nh*nl - 
       2.168825692*nl^2 + (79.49577396*nh + 117.917325*nl)/Nc}, 
     {0.5296210644, 0.01060818351, -302.3825413 - 487.304568/Nc^2 + 
       18.08244646*Nc^2 + 1.474269063*nh^2 + 
       Nc*(-2.897759065*nh - 2.692867175*nl) - 0.355763127*nh*nl - 
       2.169461213*nl^2 + (79.74270877*nh + 117.8515847*nl)/Nc}, 
     {0.5321968091, 0.01060818351, -302.2967206 - 488.3782167/Nc^2 + 
       18.07026313*Nc^2 + 1.474740196*nh^2 + 
       Nc*(-2.949794445*nh - 2.667043105*nl) - 0.3558768184*nh*nl - 
       2.170154509*nl^2 + (79.99218689*nh + 117.7901881*nl)/Nc}, 
     {0.5347725539, 0.01060818351, -302.2136028 - 489.5218467/Nc^2 + 
       18.05831543*Nc^2 + 1.47525059*nh^2 + 
       Nc*(-3.001606518*nh - 2.641429747*nl) - 0.3559999841*nh*nl - 
       2.17090558*nl^2 + (80.24424124*nh + 117.7331137*nl)/Nc}, 
     {0.5373482986, 0.01060818351, -302.1332913 - 490.7350625/Nc^2 + 
       18.04660575*Nc^2 + 1.475800245*nh^2 + 
       Nc*(-3.053202046*nh - 2.616022469*nl) - 0.3561326241*nh*nl - 
       2.171714425*nl^2 + (80.49890487*nh + 117.6803402*nl)/Nc}, 
     {0.5399240433, 0.01060818351, -302.0558879 - 492.017471/Nc^2 + 
       18.03513632*Nc^2 + 1.476389161*nh^2 + 
       Nc*(-3.104587714*nh - 2.590816682*nl) - 0.3562747384*nh*nl - 
       2.172581045*nl^2 + (80.75621096*nh + 117.631846*nl)/Nc}, 
     {0.5424997881, 0.01060818351, -301.9814926 - 493.3686816/Nc^2 + 
       18.02390919*Nc^2 + 1.477017339*nh^2 + 
       Nc*(-3.155770117*nh - 2.565807842*nl) - 0.356426327*nh*nl - 
       2.17350544*nl^2 + (81.01619283*nh + 117.5876095*nl)/Nc}, 
     {0.5450755328, 0.01060818351, -301.9102037 - 494.7883057/Nc^2 + 
       18.01292623*Nc^2 + 1.477684777*nh^2 + 
       Nc*(-3.206755763*nh - 2.540991448*nl) - 0.3565873898*nh*nl - 
       2.174487609*nl^2 + (81.27888392*nh + 117.5476091*nl)/Nc}, 
     {0.5476512775, 0.01060818351, -301.842118 - 496.2759574/Nc^2 + 
       18.00218916*Nc^2 + 1.478391477*nh^2 + 
       Nc*(-3.257551083*nh - 2.516363042*nl) - 0.356757927*nh*nl - 
       2.175527553*nl^2 + (81.54431787*nh + 117.511823*nl)/Nc}, 
     {0.5502270223, 0.01060818351, -301.7773307 - 497.8312529/Nc^2 + 
       17.99169952*Nc^2 + 1.479137437*nh^2 + 
       Nc*(-3.308162426*nh - 2.491918207*nl) - 0.3569379384*nh*nl - 
       2.176625271*nl^2 + (81.81252847*nh + 117.4802296*nl)/Nc}, 
     {0.443432836, 0.01343399346, -270.2480699 - 271.7926924/Nc^2 + 
       18.58374343*Nc^2 + 1.4528579*nh^2 + 
       Nc*(-1.186715158*nh - 3.688142664*nl) - 0.4439203436*nh*nl - 
       2.176903097*nl^2 + (65.99133786*nh + 102.3361634*nl)/Nc}, 
     {0.4463337162, 0.01343399346, -270.0624564 - 270.8030118/Nc^2 + 
       18.56416834*Nc^2 + 1.451928515*nh^2 + 
       Nc*(-1.256140315*nh - 3.647810534*nl) - 0.4436363704*nh*nl - 
       2.175510545*nl^2 + (66.19132749*nh + 102.1070927*nl)/Nc}, 
     {0.4492345964, 0.01343399346, -269.8750661 - 269.8953804/Nc^2 + 
       18.54461759*Nc^2 + 1.451048046*nh^2 + 
       Nc*(-1.324945043*nh - 3.607980752*nl) - 0.4433673431*nh*nl - 
       2.174191285*nl^2 + (66.39300576*nh + 101.8835561*nl)/Nc}, 
     {0.4521354766, 0.01343399346, -269.6861271 - 269.0691772/Nc^2 + 
       18.52510816*Nc^2 + 1.450216491*nh^2 + 
       Nc*(-1.393144446*nh - 3.568643811*nl) - 0.4431132618*nh*nl - 
       2.172945318*nl^2 + (66.59641988*nh + 101.6655222*nl)/Nc}, 
     {0.4550363568, 0.01343399346, -269.4958628 - 268.3237889/Nc^2 + 
       18.50565634*Nc^2 + 1.449433851*nh^2 + 
       Nc*(-1.460753358*nh - 3.529790335*nl) - 0.4428741265*nh*nl - 
       2.171772642*nl^2 + (66.80161677*nh + 101.4529598*nl)/Nc}, 
     {0.457937237, 0.01343399346, -269.3044914 - 267.6586106/Nc^2 + 
       18.48627777*Nc^2 + 1.448700127*nh^2 + 
       Nc*(-1.527786348*nh - 3.491411071*nl) - 0.4426499371*nh*nl - 
       2.170673259*nl^2 + (67.00864308*nh + 101.2458378*nl)/Nc}, 
     {0.4608381172, 0.01343399346, -269.1122265 - 267.0730448/Nc^2 + 
       18.46698741*Nc^2 + 1.448015317*nh^2 + 
       Nc*(-1.594257731*nh - 3.453496893*nl) - 0.4424406937*nh*nl - 
       2.169647168*nl^2 + (67.21754518*nh + 101.0441252*nl)/Nc}, 
     {0.4637389975, 0.01343399346, -268.9192772 - 266.5665015/Nc^2 + 
       18.44779962*Nc^2 + 1.447379422*nh^2 + 
       Nc*(-1.660181572*nh - 3.416038792*nl) - 0.4422463962*nh*nl - 
       2.168694369*nl^2 + (67.42836923*nh + 100.847791*nl)/Nc}, 
     {0.4666398777, 0.01343399346, -268.7258477 - 266.138398/Nc^2 + 
       18.42872813*Nc^2 + 1.446792442*nh^2 + 
       Nc*(-1.725571687*nh - 3.379027884*nl) - 0.4420670447*nh*nl - 
       2.167814863*nl^2 + (67.64116112*nh + 100.6568046*nl)/Nc}, 
     {0.4695407579, 0.01343399346, -268.5321381 - 265.788159/Nc^2 + 
       18.4097861*Nc^2 + 1.446254378*nh^2 + 
       Nc*(-1.790441659*nh - 3.342455393*nl) - 0.4419026392*nh*nl - 
       2.167008649*nl^2 + (67.85596656*nh + 100.4711351*nl)/Nc}, 
     {0.4724416381, 0.01343399346, -268.3383442 - 265.5152158/Nc^2 + 
       18.39098612*Nc^2 + 1.445765228*nh^2 + 
       Nc*(-1.854804837*nh - 3.306312663*nl) - 0.4417531796*nh*nl - 
       2.166275727*nl^2 + (68.07283107*nh + 100.2907519*nl)/Nc}, 
     {0.4753425183, 0.01343399346, -268.1446574 - 265.3190067/Nc^2 + 
       18.37234019*Nc^2 + 1.445324993*nh^2 + 
       Nc*(-1.918674345*nh - 3.270591144*nl) - 0.4416186659*nh*nl - 
       2.165616097*nl^2 + (68.29179998*nh + 100.1156245*nl)/Nc}, 
     {0.4782433985, 0.01343399346, -267.9512651 - 265.1989764/Nc^2 + 
       18.35385982*Nc^2 + 1.444933673*nh^2 + 
       Nc*(-1.982063083*nh - 3.235282397*nl) - 0.4414990983*nh*nl - 
       2.165029759*nl^2 + (68.51291849*nh + 99.94572232*nl)/Nc}, 
     {0.4811442787, 0.01343399346, -267.7583509 - 265.1545763/Nc^2 + 
       18.33555597*Nc^2 + 1.444591268*nh^2 + 
       Nc*(-2.044983738*nh - 3.200378092*nl) - 0.4413944766*nh*nl - 
       2.164516713*nl^2 + (68.73623164*nh + 99.78101502*nl)/Nc}, 
     {0.4840451589, 0.01343399346, -267.5660943 - 265.185264/Nc^2 + 
       18.3174391*Nc^2 + 1.444297778*nh^2 + 
       Nc*(-2.107448785*nh - 3.165869999*nl) - 0.4413048008*nh*nl - 
       2.16407696*nl^2 + (68.96178435*nh + 99.62147217*nl)/Nc}, 
     {0.4869460391, 0.01343399346, -267.374671 - 265.2905033/Nc^2 + 
       18.29951917*Nc^2 + 1.444053204*nh^2 + 
       Nc*(-2.169470493*nh - 3.131749994*nl) - 0.441230071*nh*nl - 
       2.163710499*nl^2 + (69.18962145*nh + 99.46706345*nl)/Nc}, 
     {0.4898469193, 0.01343399346, -267.184253 - 265.4697638/Nc^2 + 
       18.28180569*Nc^2 + 1.443857544*nh^2 + 
       Nc*(-2.23106093*nh - 3.09801005*nl) - 0.4411702872*nh*nl - 
       2.16341733*nl^2 + (69.41978766*nh + 99.31775856*nl)/Nc}, 
     {0.4927477995, 0.01343399346, -266.9950089 - 265.7225214/Nc^2 + 
       18.26430768*Nc^2 + 1.443710799*nh^2 + 
       Nc*(-2.292231968*nh - 3.064642243*nl) - 0.4411254493*nh*nl - 
       2.163197454*nl^2 + (69.65232764*nh + 99.17352722*nl)/Nc}, 
     {0.4956486797, 0.01343399346, -266.8071034 - 266.0482572/Nc^2 + 
       18.24703373*Nc^2 + 1.443612969*nh^2 + 
       Nc*(-2.352995289*nh - 3.031638741*nl) - 0.4410955574*nh*nl - 
       2.163050869*nl^2 + (69.88728598*nh + 99.03433921*nl)/Nc}, 
     {0.4985495599, 0.01343399346, -266.6206982 - 266.4464585/Nc^2 + 
       18.22999198*Nc^2 + 1.443564054*nh^2 + 
       Nc*(-2.413362385*nh - 2.998991808*nl) - 0.4410806114*nh*nl - 
       2.162977577*nl^2 + (70.12470725*nh + 98.9001643*nl)/Nc}, 
     {0.5014504401, 0.01343399346, -266.4359511 - 266.9166176/Nc^2 + 
       18.21319017*Nc^2 + 1.443564054*nh^2 + 
       Nc*(-2.473344567*nh - 2.966693803*nl) - 0.4410806114*nh*nl - 
       2.162977577*nl^2 + (70.36463598*nh + 98.77097228*nl)/Nc}, 
     {0.5043513203, 0.01343399346, -266.2530171 - 267.4582324/Nc^2 + 
       18.1966356*Nc^2 + 1.443612969*nh^2 + 
       Nc*(-2.532952967*nh - 2.934737171*nl) - 0.4410955574*nh*nl - 
       2.163050869*nl^2 + (70.60711669*nh + 98.64673293*nl)/Nc}, 
     {0.5072522005, 0.01343399346, -266.0720478 - 268.070806/Nc^2 + 
       18.1803352*Nc^2 + 1.443710799*nh^2 + 
       Nc*(-2.592198541*nh - 2.903114451*nl) - 0.4411254493*nh*nl - 
       2.163197454*nl^2 + (70.85219393*nh + 98.52741605*nl)/Nc}, 
     {0.5101530807, 0.01343399346, -265.8931914 - 268.7538468/Nc^2 + 
       18.16429548*Nc^2 + 1.443857544*nh^2 + 
       Nc*(-2.651092075*nh - 2.871818266*nl) - 0.4411702872*nh*nl - 
       2.16341733*nl^2 + (71.09991224*nh + 98.41299142*nl)/Nc}, 
     {0.5130539609, 0.01343399346, -265.7165936 - 269.506868/Nc^2 + 
       18.14852262*Nc^2 + 1.444053204*nh^2 + 
       Nc*(-2.709644188*nh - 2.840841327*nl) - 0.441230071*nh*nl - 
       2.163710499*nl^2 + (71.35031623*nh + 98.30342879*nl)/Nc}, 
     {0.5159548411, 0.01343399346, -265.5423965 - 270.3293878/Nc^2 + 
       18.1330224*Nc^2 + 1.444297778*nh^2 + 
       Nc*(-2.767865337*nh - 2.810176429*nl) - 0.4413048008*nh*nl - 
       2.16407696*nl^2 + (71.60345056*nh + 98.1986979*nl)/Nc}, 
     {0.5188557213, 0.01343399346, -265.3707398 - 271.2209293/Nc^2 + 
       18.11780024*Nc^2 + 1.444591268*nh^2 + 
       Nc*(-2.825765816*nh - 2.779816448*nl) - 0.4413944766*nh*nl - 
       2.164516713*nl^2 + (71.85935995*nh + 98.09876845*nl)/Nc}, 
     {0.5217566015, 0.01343399346, -265.2017599 - 272.1810204/Nc^2 + 
       18.10286126*Nc^2 + 1.444933673*nh^2 + 
       Nc*(-2.883355766*nh - 2.749754343*nl) - 0.4414990983*nh*nl - 
       2.165029759*nl^2 + (72.11808922*nh + 98.00361011*nl)/Nc}, 
     {0.5246574817, 0.01343399346, -265.0355907 - 273.2091934/Nc^2 + 
       18.0882102*Nc^2 + 1.445324993*nh^2 + 
       Nc*(-2.940645174*nh - 2.71998315*nl) - 0.4416186659*nh*nl - 
       2.165616097*nl^2 + (72.3796833*nh + 97.91319249*nl)/Nc}, 
     {0.5275583619, 0.01343399346, -264.8723632 - 274.3049855/Nc^2 + 
       18.07385149*Nc^2 + 1.445765228*nh^2 + 
       Nc*(-2.997643877*nh - 2.690495987*nl) - 0.4417531796*nh*nl - 
       2.166275727*nl^2 + (72.64418723*nh + 97.82748518*nl)/Nc}, 
     {0.5304592421, 0.01343399346, -264.7122059 - 275.4679381/Nc^2 + 
       18.05978925*Nc^2 + 1.446254378*nh^2 + 
       Nc*(-3.054361566*nh - 2.661286044*nl) - 0.4419026391*nh*nl - 
       2.167008649*nl^2 + (72.91164619*nh + 97.74645766*nl)/Nc}, 
     {0.5333601223, 0.01343399346, -264.5552446 - 276.6975972/Nc^2 + 
       18.0460273*Nc^2 + 1.446792442*nh^2 + 
       Nc*(-3.110807791*nh - 2.632346591*nl) - 0.4420670447*nh*nl - 
       2.167814863*nl^2 + (73.18210554*nh + 97.67007939*nl)/Nc}, 
     {0.5362610025, 0.01343399346, -264.4016024 - 277.9935129/Nc^2 + 
       18.03256914*Nc^2 + 1.447379422*nh^2 + 
       Nc*(-3.166991958*nh - 2.603670968*nl) - 0.4422463962*nh*nl - 
       2.168694369*nl^2 + (73.45561077*nh + 97.59831972*nl)/Nc}, 
     {0.5391618828, 0.01343399346, -264.2514001 - 279.3552398/Nc^2 + 
       18.01941799*Nc^2 + 1.448015317*nh^2 + 
       Nc*(-3.22292334*nh - 2.575252589*nl) - 0.4424406937*nh*nl - 
       2.169647168*nl^2 + (73.73220762*nh + 97.53114795*nl)/Nc}, 
     {0.542062763, 0.01343399346, -264.104756 - 280.7823366/Nc^2 + 
       18.0065768*Nc^2 + 1.448700127*nh^2 + 
       Nc*(-3.278611071*nh - 2.547084942*nl) - 0.4426499371*nh*nl - 
       2.170673259*nl^2 + (74.01194197*nh + 97.46853326*nl)/Nc}, 
     {0.5449636432, 0.01343399346, -263.9617861 - 282.2743659/Nc^2 + 
       17.99404823*Nc^2 + 1.449433851*nh^2 + 
       Nc*(-3.334064157*nh - 2.51916158*nl) - 0.4428741265*nh*nl - 
       2.171772642*nl^2 + (74.29485997*nh + 97.41044475*nl)/Nc}, 
     {0.5478645234, 0.01343399346, -263.8226038 - 283.8308947/Nc^2 + 
       17.98183468*Nc^2 + 1.450216491*nh^2 + 
       Nc*(-3.389291476*nh - 2.491476129*nl) - 0.4431132618*nh*nl - 
       2.172945318*nl^2 + (74.58100799*nh + 97.35685143*nl)/Nc}, 
     {0.5507654036, 0.01343399346, -263.6873206 - 285.4514938/Nc^2 + 
       17.9699383*Nc^2 + 1.451048046*nh^2 + 
       Nc*(-3.444301777*nh - 2.46402228*nl) - 0.4433673431*nh*nl - 
       2.174191285*nl^2 + (74.87043269*nh + 97.30772216*nl)/Nc}, 
     {0.5536662838, 0.01343399346, -263.5560454 - 287.1357379/Nc^2 + 
       17.95836096*Nc^2 + 1.451928515*nh^2 + 
       Nc*(-3.499103688*nh - 2.436793793*nl) - 0.4436363703*nh*nl - 
       2.175510545*nl^2 + (75.16318099*nh + 97.26302572*nl)/Nc}, 
     {0.556567164, 0.01343399346, -263.4288851 - 288.8832058/Nc^2 + 
       17.94710432*Nc^2 + 1.4528579*nh^2 + 
       Nc*(-3.553705715*nh - 2.40978449*nl) - 0.4439203436*nh*nl - 
       2.176903097*nl^2 + (75.45930009*nh + 97.22273073*nl)/Nc}, 
     {0.4363316969, 0.01701254269, -238.0331772 - 129.6670366/Nc^2 + 
       18.61693618*Nc^2 + 1.419941774*nh^2 + 
       Nc*(-1.235888825*nh - 3.757290687*nl) - 0.5416531955*nh*nl - 
       2.177256712*nl^2 + (59.41069518*nh + 85.67994138*nl)/Nc}, 
     {0.4395967381, 0.01701254269, -237.7706137 - 128.9759188/Nc^2 + 
       18.59448619*Nc^2 + 1.418791046*nh^2 + 
       Nc*(-1.312208837*nh - 3.710611222*nl) - 0.5412142367*nh*nl - 
       2.175492251*nl^2 + (59.62445615*nh + 85.42504634*nl)/Nc}, 
     {0.4428617793, 0.01701254269, -237.5058639 - 128.3660968/Nc^2 + 
       18.57202444*Nc^2 + 1.417700882*nh^2 + 
       Nc*(-1.387740332*nh - 3.664595567*nl) - 0.540798381*nh*nl - 
       2.173820657*nl^2 + (59.84000492*nh + 85.17632922*nl)/Nc}, 
     {0.4461268205, 0.01701254269, -237.2392253 - 127.8368016/Nc^2 + 
       18.54957725*Nc^2 + 1.416671282*nh^2 + 
       Nc*(-1.462504896*nh - 3.619229737*nl) - 0.5404056285*nh*nl - 
       2.172241929*nl^2 + (60.05740722*nh + 84.93374486*nl)/Nc}, 
     {0.4493918616, 0.01701254269, -236.9709873 - 127.3872772/Nc^2 + 
       18.52716975*Nc^2 + 1.415702248*nh^2 + 
       Nc*(-1.53652367*nh - 3.57449996*nl) - 0.540035979*nh*nl - 
       2.170756067*nl^2 + (60.27672822*nh + 84.69724831*nl)/Nc}, 
     {0.4526569028, 0.01701254269, -236.7014318 - 127.01678/Nc^2 + 
       18.50482593*Nc^2 + 1.414793778*nh^2 + 
       Nc*(-1.609817371*nh - 3.530392676*nl) - 0.5396894326*nh*nl - 
       2.169363071*nl^2 + (60.49803262*nh + 84.46679482*nl)/Nc}, 
     {0.455921944, 0.01701254269, -236.4308333 - 126.7245792/Nc^2 + 
       18.48256869*Nc^2 + 1.413945872*nh^2 + 
       Nc*(-1.682406294*nh - 3.486894534*nl) - 0.5393659893*nh*nl - 
       2.168062942*nl^2 + (60.72138466*nh + 84.24233989*nl)/Nc}, 
     {0.4591869852, 0.01701254269, -236.1594591 - 126.5099558/Nc^2 + 
       18.46041984*Nc^2 + 1.413158532*nh^2 + 
       Nc*(-1.754310328*nh - 3.443992385*nl) - 0.5390656491*nh*nl - 
       2.166855679*nl^2 + (60.94684815*nh + 84.02383916*nl)/Nc}, 
     {0.4624520264, 0.01701254269, -235.8875695 - 126.3722024/Nc^2 + 
       18.4384002*Nc^2 + 1.412431756*nh^2 + 
       Nc*(-1.825548966*nh - 3.401673275*nl) - 0.538788412*nh*nl - 
       2.165741283*nl^2 + (61.17448647*nh + 83.81124849*nl)/Nc}, 
     {0.4657170676, 0.01701254269, -235.6154182 - 126.3106233/Nc^2 + 
       18.41652959*Nc^2 + 1.411765544*nh^2 + 
       Nc*(-1.896141322*nh - 3.359924445*nl) - 0.538534278*nh*nl - 
       2.164719753*nl^2 + (61.40436269*nh + 83.60452387*nl)/Nc}, 
     {0.4689821087, 0.01701254269, -235.343252 - 126.3245335/Nc^2 + 
       18.39482685*Nc^2 + 1.411159898*nh^2 + 
       Nc*(-1.966106132*nh - 3.318733322*nl) - 0.5383032471*nh*nl - 
       2.163791089*nl^2 + (61.6365395*nh + 83.40362146*nl)/Nc}, 
     {0.4722471499, 0.01701254269, -235.0713117 - 126.4132591/Nc^2 + 
       18.37330994*Nc^2 + 1.410614816*nh^2 + 
       Nc*(-2.035461777*nh - 3.278087515*nl) - 0.5380953192*nh*nl - 
       2.162955292*nl^2 + (61.87107932*nh + 83.20849754*nl)/Nc}, 
     {0.4755121911, 0.01701254269, -234.7998317 - 126.5761367/Nc^2 + 
       18.35199589*Nc^2 + 1.410130298*nh^2 + 
       Nc*(-2.104226277*nh - 3.237974815*nl) - 0.5379104945*nh*nl - 
       2.162212361*nl^2 + (62.10804427*nh + 83.01910851*nl)/Nc}, 
     {0.4787772323, 0.01701254269, -234.5290403 - 126.8125131/Nc^2 + 
       18.3309009*Nc^2 + 1.409706346*nh^2 + 
       Nc*(-2.172417315*nh - 3.198383187*nl) - 0.5377487728*nh*nl - 
       2.161562297*nl^2 + (62.34749625*nh + 82.8354109*nl)/Nc}, 
     {0.4820422735, 0.01701254269, -234.2591602 - 127.1217454/Nc^2 + 
       18.31004032*Nc^2 + 1.409342957*nh^2 + 
       Nc*(-2.240052236*nh - 3.159300767*nl) - 0.5376101543*nh*nl - 
       2.161005099*nl^2 + (62.58949692*nh + 82.65736132*nl)/Nc}, 
     {0.4853073147, 0.01701254269, -233.990408 - 127.5032001/Nc^2 + 
       18.2894287*Nc^2 + 1.409040134*nh^2 + 
       Nc*(-2.307148062*nh - 3.120715858*nl) - 0.5374946388*nh*nl - 
       2.160540767*nl^2 + (62.83410777*nh + 82.48491645*nl)/Nc}, 
     {0.4885723559, 0.01701254269, -233.7229952 - 127.9562536/Nc^2 + 
       18.26907983*Nc^2 + 1.408797875*nh^2 + 
       Nc*(-2.373721501*nh - 3.082616927*nl) - 0.5374022264*nh*nl - 
       2.160169301*nl^2 + (63.08139014*nh + 82.31803307*nl)/Nc}, 
     {0.491837397, 0.01701254269, -233.4571276 - 128.4802916/Nc^2 + 
       18.24900672*Nc^2 + 1.408616181*nh^2 + 
       Nc*(-2.439788946*nh - 3.0449926*nl) - 0.5373329172*nh*nl - 
       2.159890702*nl^2 + (63.33140522*nh + 82.15666799*nl)/Nc}, 
     {0.4951024382, 0.01701254269, -233.193006 - 129.0747088/Nc^2 + 
       18.22922168*Nc^2 + 1.408495052*nh^2 + 
       Nc*(-2.505366502*nh - 3.007831658*nl) - 0.537286711*nh*nl - 
       2.159704969*nl^2 + (63.58421413*nh + 82.00077808*nl)/Nc}, 
     {0.4983674794, 0.01701254269, -232.9308257 - 129.7389091/Nc^2 + 
       18.2097363*Nc^2 + 1.408434487*nh^2 + 
       Nc*(-2.570469972*nh - 2.971123036*nl) - 0.5372636079*nh*nl - 
       2.159612103*nl^2 + (63.8398779*nh + 81.85032024*nl)/Nc}, 
     {0.5016325206, 0.01701254269, -232.6707776 - 130.4723051/Nc^2 + 
       18.19056151*Nc^2 + 1.408434487*nh^2 + 
       Nc*(-2.635114877*nh - 2.93485582*nl) - 0.5372636079*nh*nl - 
       2.159612103*nl^2 + (64.09845752*nh + 81.70525137*nl)/Nc}, 
     {0.5048975618, 0.01701254269, -232.4130473 - 131.2743178/Nc^2 + 
       18.17170758*Nc^2 + 1.408495052*nh^2 + 
       Nc*(-2.699316462*nh - 2.899019239*nl) - 0.537286711*nh*nl - 
       2.159704969*nl^2 + (64.36001397*nh + 81.56552841*nl)/Nc}, 
     {0.508162603, 0.01701254269, -232.1578159 - 132.1443769/Nc^2 + 
       18.15318412*Nc^2 + 1.408616181*nh^2 + 
       Nc*(-2.763089701*nh - 2.863602668*nl) - 0.5373329172*nh*nl - 
       2.159890702*nl^2 + (64.62460824*nh + 81.43110826*nl)/Nc}, 
     {0.5114276441, 0.01701254269, -231.9052599 - 133.0819201/Nc^2 + 
       18.13500016*Nc^2 + 1.408797875*nh^2 + 
       Nc*(-2.826449304*nh - 2.828595619*nl) - 0.5374022264*nh*nl - 
       2.160169301*nl^2 + (64.89230135*nh + 81.30194784*nl)/Nc}, 
     {0.5146926853, 0.01701254269, -231.6555513 - 134.0863935/Nc^2 + 
       18.11716411*Nc^2 + 1.409040134*nh^2 + 
       Nc*(-2.889409728*nh - 2.793987743*nl) - 0.5374946388*nh*nl - 
       2.160540767*nl^2 + (65.16315444*nh + 81.17800399*nl)/Nc}, 
     {0.5179577265, 0.01701254269, -231.4088578 - 135.157251/Nc^2 + 
       18.09968384*Nc^2 + 1.409342957*nh^2 + 
       Nc*(-2.951985177*nh - 2.759768823*nl) - 0.5376101543*nh*nl - 
       2.161005099*nl^2 + (65.43722868*nh + 81.05923354*nl)/Nc}, 
     {0.5212227677, 0.01701254269, -231.1653429 - 136.2939542/Nc^2 + 
       18.08256661*Nc^2 + 1.409706346*nh^2 + 
       Nc*(-3.01418961*nh - 2.725928775*nl) - 0.5377487728*nh*nl - 
       2.161562297*nl^2 + (65.71458543*nh + 80.94559325*nl)/Nc}, 
     {0.5244878089, 0.01701254269, -230.9251659 - 137.4959727/Nc^2 + 
       18.0658192*Nc^2 + 1.410130298*nh^2 + 
       Nc*(-3.076036748*nh - 2.692457643*nl) - 0.5379104945*nh*nl - 
       2.162212361*nl^2 + (65.99528616*nh + 80.83703983*nl)/Nc}, 
     {0.5277528501, 0.01701254269, -230.6884822 - 138.7627835/Nc^2 + 
       18.04944782*Nc^2 + 1.410614816*nh^2 + 
       Nc*(-3.137540082*nh - 2.659345598*nl) - 0.5380953192*nh*nl - 
       2.162955292*nl^2 + (66.27939254*nh + 80.73352987*nl)/Nc}, 
     {0.5310178913, 0.01701254269, -230.4554431 - 140.0938711/Nc^2 + 
       18.03345821*Nc^2 + 1.411159898*nh^2 + 
       Nc*(-3.198712875*nh - 2.626582932*nl) - 0.538303247*nh*nl - 
       2.163791089*nl^2 + (66.56696647*nh + 80.6350199*nl)/Nc}, 
     {0.5342829324, 0.01701254269, -230.2261962 - 141.4887272/Nc^2 + 
       18.01785559*Nc^2 + 1.411765544*nh^2 + 
       Nc*(-3.259568166*nh - 2.594160059*nl) - 0.538534278*nh*nl - 
       2.164719753*nl^2 + (66.85807007*nh + 80.54146633*nl)/Nc}, 
     {0.5375479736, 0.01701254269, -230.0008855 - 142.9468511/Nc^2 + 
       18.00264475*Nc^2 + 1.412431756*nh^2 + 
       Nc*(-3.320118787*nh - 2.56206751*nl) - 0.538788412*nh*nl - 
       2.165741283*nl^2 + (67.15276575*nh + 80.45282543*nl)/Nc}, 
     {0.5408130148, 0.01701254269, -229.7796513 - 144.4677491/Nc^2 + 
       17.98782997*Nc^2 + 1.413158532*nh^2 + 
       Nc*(-3.380377349*nh - 2.530295934*nl) - 0.5390656491*nh*nl - 
       2.166855679*nl^2 + (67.45111623*nh + 80.36905336*nl)/Nc}, 
     {0.544078056, 0.01701254269, -229.5626303 - 146.0509344/Nc^2 + 
       17.97341512*Nc^2 + 1.413945872*nh^2 + 
       Nc*(-3.440356263*nh - 2.498836093*nl) - 0.5393659893*nh*nl - 
       2.168062942*nl^2 + (67.75318454*nh + 80.29010612*nl)/Nc}, 
     {0.5473430972, 0.01701254269, -229.3499557 - 147.6959277/Nc^2 + 
       17.95940363*Nc^2 + 1.414793778*nh^2 + 
       Nc*(-3.500067738*nh - 2.467678858*nl) - 0.5396894326*nh*nl - 
       2.169363071*nl^2 + (68.05903409*nh + 80.21593955*nl)/Nc}, 
     {0.5506081384, 0.01701254269, -229.1417577 - 149.4022561/Nc^2 + 
       17.94579853*Nc^2 + 1.415702248*nh^2 + 
       Nc*(-3.559523785*nh - 2.436815212*nl) - 0.540035979*nh*nl - 
       2.170756067*nl^2 + (68.36872868*nh + 80.14650932*nl)/Nc}, 
     {0.5538731795, 0.01701254269, -228.9381629 - 151.169454/Nc^2 + 
       17.93260241*Nc^2 + 1.416671282*nh^2 + 
       Nc*(-3.618736225*nh - 2.406236246*nl) - 0.5404056284*nh*nl - 
       2.172241929*nl^2 + (68.68233254*nh + 80.0817709*nl)/Nc}, 
     {0.5571382207, 0.01701254269, -228.7392947 - 152.9970625/Nc^2 + 
       17.9198175*Nc^2 + 1.417700882*nh^2 + 
       Nc*(-3.677716695*nh - 2.37593315*nl) - 0.540798381*nh*nl - 
       2.173820657*nl^2 + (68.99991037*nh + 80.02167955*nl)/Nc}, 
     {0.5604032619, 0.01701254269, -228.5452738 - 154.8846296/Nc^2 + 
       17.90744563*Nc^2 + 1.418791046*nh^2 + 
       Nc*(-3.736476643*nh - 2.345897223*nl) - 0.5412142367*nh*nl - 
       2.175492251*nl^2 + (69.32152737*nh + 79.96619034*nl)/Nc}, 
     {0.5636683031, 0.01701254269, -228.3562174 - 156.8317099/Nc^2 + 
       17.89548829*Nc^2 + 1.419941774*nh^2 + 
       Nc*(-3.795027341*nh - 2.316119863*nl) - 0.5416531954*nh*nl - 
       2.177256712*nl^2 + (69.64724924*nh + 79.91525809*nl)/Nc}, 
     {0.4283880569, 0.02154434699, -208.9448042 - 40.35473285/Nc^2 + 
       18.65392304*Nc^2 + 1.378828787*nh^2 + 
       Nc*(-1.278505502*nh - 3.833488508*nl) - 0.6513124987*nh*nl - 
       2.177703664*nl^2 + (53.31625123*nh + 71.63071008*nl)/Nc}, 
     {0.4320604642, 0.02154434699, -208.607644 - 39.93892474/Nc^2 + 
       18.62818203*Nc^2 + 1.377415108*nh^2 + 
       Nc*(-1.36196445*nh - 3.779308577*nl) - 0.650644724*nh*nl - 
       2.175470918*nl^2 + (53.54275835*nh + 71.34690021*nl)/Nc}, 
     {0.4357328716, 0.02154434699, -208.2675809 - 39.60489653/Nc^2 + 
       18.60236156*Nc^2 + 1.376075833*nh^2 + 
       Nc*(-1.444423613*nh - 3.726008467*nl) - 0.6500120952*nh*nl - 
       2.173355685*nl^2 + (53.77110864*nh + 71.07003504*nl)/Nc}, 
     {0.4394052789, 0.02154434699, -207.9250094 - 39.3516814/Nc^2 + 
       18.57650262*Nc^2 + 1.374810962*nh^2 + 
       Nc*(-1.525913756*nh - 3.673567547*nl) - 0.6494146126*nh*nl - 
       2.171357965*nl^2 + (54.00139312*nh + 70.80004947*nl)/Nc}, 
     {0.4430776863, 0.02154434699, -207.5803115 - 39.17833366/Nc^2 + 
       18.55064416*Nc^2 + 1.373620495*nh^2 + 
       Nc*(-1.606464928*nh - 3.621965549*nl) - 0.648852276*nh*nl - 
       2.169477757*nl^2 + (54.23370191*nh + 70.53687877*nl)/Nc}, 
     {0.4467500936, 0.02154434699, -207.2338568 - 39.08392818/Nc^2 + 
       18.52482319*Nc^2 + 1.372504432*nh^2 + 
       Nc*(-1.686106465*nh - 3.571182569*nl) - 0.6483250854*nh*nl - 
       2.167715063*nl^2 + (54.46812421*nh + 70.28045866*nl)/Nc}, 
     {0.4504225009, 0.02154434699, -206.8860037 - 39.06755973/Nc^2 + 
       18.49907482*Nc^2 + 1.371462774*nh^2 + 
       Nc*(-1.764867034*nh - 3.521199044*nl) - 0.6478330408*nh*nl - 
       2.166069882*nl^2 + (54.70474847*nh + 70.03072522*nl)/Nc}, 
     {0.4540949083, 0.02154434699, -206.5370989 - 39.12834244/Nc^2 + 
       18.47343238*Nc^2 + 1.37049552*nh^2 + 
       Nc*(-1.842774643*nh - 3.471995751*nl) - 0.6473761423*nh*nl - 
       2.164542213*nl^2 + (54.94366235*nh + 69.78761484*nl)/Nc}, 
     {0.4577673156, 0.02154434699, -206.1874787 - 39.2654092/Nc^2 + 
       18.44792747*Nc^2 + 1.36960267*nh^2 + 
       Nc*(-1.919856657*nh - 3.4235538*nl) - 0.6469543899*nh*nl - 
       2.163132058*nl^2 + (55.18495281*nh + 69.55106429*nl)/Nc}, 
     {0.461439723, 0.02154434699, -205.8374683 - 39.47791117/Nc^2 + 
       18.42259*Nc^2 + 1.368784224*nh^2 + Nc*(-1.996139836*nh - 
         3.375854615*nl) - 0.6465677834*nh*nl - 2.161839415*nl^2 + 
       (55.42870623*nh + 69.32101057*nl)/Nc}, {0.4651121303, 0.02154434699, 
      -205.4873833 - 39.76501726/Nc^2 + 18.39744831*Nc^2 + 1.368040182*nh^2 + 
       Nc*(-2.071650334*nh - 3.328879934*nl) - 0.646216323*nh*nl - 
       2.160664285*nl^2 + (55.67500832*nh + 69.09739101*nl)/Nc}, 
     {0.4687845376, 0.02154434699, -205.1375291 - 40.12591364/Nc^2 + 
       18.37252919*Nc^2 + 1.367370544*nh^2 + 
       Nc*(-2.146413735*nh - 3.282611799*nl) - 0.6459000087*nh*nl - 
       2.159606669*nl^2 + (55.92394434*nh + 68.88014314*nl)/Nc}, 
     {0.472456945, 0.02154434699, -204.7882017 - 40.55980334/Nc^2 + 
       18.34785795*Nc^2 + 1.366775311*nh^2 + 
       Nc*(-2.220455063*nh - 3.237032544*nl) - 0.6456188404*nh*nl - 
       2.158666565*nl^2 + (56.17559905*nh + 68.66920472*nl)/Nc}, 
     {0.4761293523, 0.02154434699, -204.4396879 - 41.06590574/Nc^2 + 
       18.32345851*Nc^2 + 1.366254482*nh^2 + 
       Nc*(-2.293798792*nh - 3.192124794*nl) - 0.6453728181*nh*nl - 
       2.157843975*nl^2 + (56.43005675*nh + 68.46451372*nl)/Nc}, 
     {0.4798017596, 0.02154434699, -204.0922656 - 41.64345624/Nc^2 + 
       18.29935338*Nc^2 + 1.365808057*nh^2 + 
       Nc*(-2.36646888*nh - 3.14787145*nl) - 0.6451619419*nh*nl - 
       2.157138897*nl^2 + (56.68740141*nh + 68.26600828*nl)/Nc}, 
     {0.483474167, 0.02154434699, -203.746204 - 42.29170586/Nc^2 + 
       18.27556379*Nc^2 + 1.365436036*nh^2 + 
       Nc*(-2.438488772*nh - 3.104255688*nl) - 0.6449862117*nh*nl - 
       2.156551332*nl^2 + (56.94771668*nh + 68.07362666*nl)/Nc}, 
     {0.4871465743, 0.02154434699, -203.401764 - 43.0099208/Nc^2 + 
       18.25210968*Nc^2 + 1.365138419*nh^2 + 
       Nc*(-2.509881415*nh - 3.061260951*nl) - 0.6448456275*nh*nl - 
       2.15608128*nl^2 + (57.21108591*nh + 67.8873073*nl)/Nc}, 
     {0.4908189817, 0.02154434699, -203.0591984 - 43.79738222/Nc^2 + 
       18.22900981*Nc^2 + 1.364915206*nh^2 + 
       Nc*(-2.580669282*nh - 3.018870937*nl) - 0.6447401894*nh*nl - 
       2.155728741*nl^2 + (57.47759225*nh + 67.70698869*nl)/Nc}, 
     {0.494491389, 0.02154434699, -202.7187521 - 44.65338579/Nc^2 + 
       18.20628173*Nc^2 + 1.364766398*nh^2 + 
       Nc*(-2.650874374*nh - 2.9770696*nl) - 0.6446698973*nh*nl - 
       2.155493715*nl^2 + (57.74731867*nh + 67.53260943*nl)/Nc}, 
     {0.4981637963, 0.02154434699, -202.3806625 - 45.57724148/Nc^2 + 
       18.18394189*Nc^2 + 1.364691994*nh^2 + 
       Nc*(-2.720518246*nh - 2.93584114*nl) - 0.6446347513*nh*nl - 
       2.155376202*nl^2 + (58.02034803*nh + 67.36410817*nl)/Nc}, 
     {0.5018362037, 0.02154434699, -202.0451595 - 46.56827328/Nc^2 + 
       18.16200563*Nc^2 + 1.364691994*nh^2 + 
       Nc*(-2.789622014*nh - 2.895169994*nl) - 0.6446347513*nh*nl - 
       2.155376202*nl^2 + (58.2967631*nh + 67.20142358*nl)/Nc}, 
     {0.505508611, 0.02154434699, -201.712466 - 47.62581878/Nc^2 + 
       18.14048727*Nc^2 + 1.364766398*nh^2 + 
       Nc*(-2.858206363*nh - 2.855040837*nl) - 0.6446698973*nh*nl - 
       2.155493715*nl^2 + (58.57664663*nh + 67.04449438*nl)/Nc}, 
     {0.5091810183, 0.02154434699, -201.3827978 - 48.74922912/Nc^2 + 
       18.1194001*Nc^2 + 1.364915206*nh^2 + 
       Nc*(-2.92629157*nh - 2.815438571*nl) - 0.6447401894*nh*nl - 
       2.155728741*nl^2 + (58.86008141*nh + 66.89325923*nl)/Nc}, 
     {0.5128534257, 0.02154434699, -201.0563641 - 49.93786868/Nc^2 + 
       18.09875647*Nc^2 + 1.365138419*nh^2 + 
       Nc*(-2.993897507*nh - 2.776348321*nl) - 0.6448456275*nh*nl - 
       2.15608128*nl^2 + (59.14715028*nh + 66.74765678*nl)/Nc}, 
     {0.516525833, 0.02154434699, -200.7333676 - 51.19111474/Nc^2 + 
       18.07856776*Nc^2 + 1.365436036*nh^2 + 
       Nc*(-3.061043655*nh - 2.73775543*nl) - 0.6449862117*nh*nl - 
       2.156551332*nl^2 + (59.43793621*nh + 66.60762563*nl)/Nc}, 
     {0.5201982404, 0.02154434699, -200.4140046 - 52.50835753/Nc^2 + 
       18.05884447*Nc^2 + 1.365808057*nh^2 + 
       Nc*(-3.127749117*nh - 2.699645453*nl) - 0.6451619419*nh*nl - 
       2.157138897*nl^2 + (59.73252236*nh + 66.47310429*nl)/Nc}, 
     {0.5238706477, 0.02154434699, -200.0984653 - 53.88899977/Nc^2 + 
       18.03959623*Nc^2 + 1.366254482*nh^2 + 
       Nc*(-3.194032625*nh - 2.662004155*nl) - 0.6453728181*nh*nl - 
       2.157843975*nl^2 + (60.03099208*nh + 66.34403117*nl)/Nc}, 
     {0.527543055, 0.02154434699, -199.7869338 - 55.33245674/Nc^2 + 
       18.02083183*Nc^2 + 1.366775311*nh^2 + 
       Nc*(-3.259912553*nh - 2.624817502*nl) - 0.6456188404*nh*nl - 
       2.158666565*nl^2 + (60.33342901*nh + 66.22034455*nl)/Nc}, 
     {0.5312154624, 0.02154434699, -199.4795887 - 56.83815606/Nc^2 + 
       18.00255924*Nc^2 + 1.367370544*nh^2 + 
       Nc*(-3.325406928*nh - 2.588071655*nl) - 0.6459000087*nh*nl - 
       2.159606669*nl^2 + (60.63991711*nh + 66.10198256*nl)/Nc}, 
     {0.5348878697, 0.02154434699, -199.1766028 - 58.40553739/Nc^2 + 
       17.98478569*Nc^2 + 1.368040182*nh^2 + 
       Nc*(-3.390533432*nh - 2.551752976*nl) - 0.646216323*nh*nl - 
       2.160664285*nl^2 + (60.95054072*nh + 65.98888318*nl)/Nc}, 
     {0.538560277, 0.02154434699, -198.8781434 - 60.03405257/Nc^2 + 
       17.96751761*Nc^2 + 1.368784224*nh^2 + 
       Nc*(-3.455309422*nh - 2.51584801*nl) - 0.6465677834*nh*nl - 
       2.161839415*nl^2 + (61.26538457*nh + 65.88098415*nl)/Nc}, 
     {0.5422326844, 0.02154434699, -198.5843727 - 61.72316543/Nc^2 + 
       17.95076073*Nc^2 + 1.36960267*nh^2 + 
       Nc*(-3.519751932*nh - 2.480343487*nl) - 0.6469543898*nh*nl - 
       2.163132058*nl^2 + (61.58453391*nh + 65.77822304*nl)/Nc}, 
     {0.5459050917, 0.02154434699, -198.2954475 - 63.4723515/Nc^2 + 
       17.9345201*Nc^2 + 1.37049552*nh^2 + 
       Nc*(-3.583877679*nh - 2.445226323*nl) - 0.6473761423*nh*nl - 
       2.164542213*nl^2 + (61.90807449*nh + 65.68053713*nl)/Nc}, 
     {0.5495774991, 0.02154434699, -198.01152 - 65.28109835/Nc^2 + 
       17.91880006*Nc^2 + 1.371462774*nh^2 + 
       Nc*(-3.647703081*nh - 2.410483605*nl) - 0.6478330408*nh*nl - 
       2.166069882*nl^2 + (62.23609265*nh + 65.58786346*nl)/Nc}, 
     {0.5532499064, 0.02154434699, -197.7327371 - 67.14890509/Nc^2 + 
       17.90360432*Nc^2 + 1.372504432*nh^2 + 
       Nc*(-3.711244254*nh - 2.376102595*nl) - 0.6483250854*nh*nl - 
       2.167715063*nl^2 + (62.56867537*nh + 65.50013877*nl)/Nc}, 
     {0.5569223137, 0.02154434699, -197.4592414 - 69.0752827/Nc^2 + 
       17.88893596*Nc^2 + 1.373620495*nh^2 + 
       Nc*(-3.774517028*nh - 2.342070726*nl) - 0.6488522759*nh*nl - 
       2.169477757*nl^2 + (62.90591031*nh + 65.41729948*nl)/Nc}, 
     {0.5605947211, 0.02154434699, -197.1911706 - 71.05975386/Nc^2 + 
       17.87479745*Nc^2 + 1.374810962*nh^2 + 
       Nc*(-3.837536952*nh - 2.308375592*nl) - 0.6494146126*nh*nl - 
       2.171357965*nl^2 + (63.24788591*nh + 65.33928165*nl)/Nc}, 
     {0.5642671284, 0.02154434699, -196.9286583 - 73.10185282/Nc^2 + 
       17.86119068*Nc^2 + 1.376075833*nh^2 + 
       Nc*(-3.900319297*nh - 2.275004953*nl) - 0.6500120952*nh*nl - 
       2.173355685*nl^2 + (63.59469137*nh + 65.26602099*nl)/Nc}, 
     {0.5679395358, 0.02154434699, -196.6718335 - 75.20112575/Nc^2 + 
       17.84811697*Nc^2 + 1.377415108*nh^2 + 
       Nc*(-3.962879071*nh - 2.241946723*nl) - 0.6506447239*nh*nl - 
       2.175470918*nl^2 + (63.94641683*nh + 65.1974528*nl)/Nc}, 
     {0.5716119431, 0.02154434699, -196.4208211 - 77.35713034/Nc^2 + 
       17.83557711*Nc^2 + 1.378828787*nh^2 + 
       Nc*(-4.025231016*nh - 2.209188977*nl) - 0.6513124987*nh*nl - 
       2.177703664*nl^2 + (64.30315329*nh + 65.13351196*nl)/Nc}, 
     {0.4195157634, 0.02728333371, -182.8252632 + 13.27355004/Nc^2 + 
       18.69524814*Nc^2 + 1.327659068*nh^2 + 
       Nc*(-1.313221629*nh - 3.91723259*nl) - 0.774122852*nh*nl - 
       2.178264196*nl^2 + (47.66612864*nh + 59.82811365*nl)/Nc}, 
     {0.4236431602, 0.02728333371, -182.4170379 + 13.44107569/Nc^2 + 
       18.66575474*Nc^2 + 1.325939603*nh^2 + 
       Nc*(-1.403897769*nh - 3.854148168*nl) - 0.7731202776*nh*nl - 
       2.175443104*nl^2 + (47.90362028*nh + 59.51180245*nl)/Nc}, 
     {0.4277705569, 0.02728333371, -182.0047336 + 13.52479756/Nc^2 + 
       18.63606264*Nc^2 + 1.324310636*nh^2 + 
       Nc*(-1.493310414*nh - 3.792233638*nl) - 0.7721704702*nh*nl - 
       2.17277049*nl^2 + (48.14294474*nh + 59.20336793*nl)/Nc}, 
     {0.4318979537, 0.02728333371, -181.5888842 + 13.52595523/Nc^2 + 
       18.60623607*Nc^2 + 1.322772168*nh^2 + 
       Nc*(-1.581503282*nh - 3.731458475*nl) - 0.7712734299*nh*nl - 
       2.170246355*nl^2 + (48.38422745*nh + 58.9027161*nl)/Nc}, 
     {0.4360253504, 0.02728333371, -181.1700037 + 13.4457537/Nc^2 + 
       18.57633572*Nc^2 + 1.321324197*nh^2 + 
       Nc*(-1.668518896*nh - 3.671792786*nl) - 0.7704291567*nh*nl - 
       2.167870699*nl^2 + (48.62759221*nh + 58.60975381*nl)/Nc}, 
     {0.4401527471, 0.02728333371, -180.7485865 + 13.28536455/Nc^2 + 
       18.54641891*Nc^2 + 1.319966725*nh^2 + 
       Nc*(-1.75439864*nh - 3.613207278*nl) - 0.7696376506*nh*nl - 
       2.16564352*nl^2 + (48.87316129*nh + 58.32438858*nl)/Nc}, 
     {0.4442801439, 0.02728333371, -180.3251084 + 13.04592704/Nc^2 + 
       18.51653975*Nc^2 + 1.318699751*nh^2 + 
       Nc*(-1.8391828*nh - 3.555673245*nl) - 0.7688989116*nh*nl - 
       2.163564821*nl^2 + (49.12105557*nh + 58.04652862*nl)/Nc}, 
     {0.4484075406, 0.02728333371, -179.9000273 + 12.72854923/Nc^2 + 
       18.48674927*Nc^2 + 1.317523275*nh^2 + 
       Nc*(-1.922910594*nh - 3.499162553*nl) - 0.7682129396*nh*nl - 
       2.1616346*nl^2 + (49.3713946*nh + 57.7760828*nl)/Nc}, 
     {0.4525349374, 0.02728333371, -179.4737838 + 12.33430887/Nc^2 + 
       18.45709558*Nc^2 + 1.316437297*nh^2 + 
       Nc*(-2.005620227*nh - 3.44364761*nl) - 0.7675797347*nh*nl - 
       2.159852857*nl^2 + (49.62429674*nh + 57.51296051*nl)/Nc}, 
     {0.4566623341, 0.02728333371, -179.0468021 + 11.86425443/Nc^2 + 
       18.42762399*Nc^2 + 1.315441818*nh^2 + 
       Nc*(-2.087348913*nh - 3.389101366*nl) - 0.7669992969*nh*nl - 
       2.158219594*nl^2 + (49.87987925*nh + 57.25707174*nl)/Nc}, 
     {0.4607897309, 0.02728333371, -178.6194902 + 11.31940589/Nc^2 + 
       18.3983771*Nc^2 + 1.314536836*nh^2 + 
       Nc*(-2.168132926*nh - 3.33549728*nl) - 0.7664716261*nh*nl - 
       2.156734808*nl^2 + (50.13825839*nh + 57.0083269*nl)/Nc}, 
     {0.4649171276, 0.02728333371, -178.192241 + 10.70075564/Nc^2 + 
       18.369395*Nc^2 + 1.313722353*nh^2 + 
       Nc*(-2.248007616*nh - 3.282809318*nl) - 0.7659967224*nh*nl - 
       2.155398501*nl^2 + (50.39954948*nh + 56.76663691*nl)/Nc}, 
     {0.4690445244, 0.02728333371, -177.7654325 + 10.00926919/Nc^2 + 
       18.34071528*Nc^2 + 1.312998368*nh^2 + 
       Nc*(-2.32700746*nh - 3.231011927*nl) - 0.7655745858*nh*nl - 
       2.154210673*nl^2 + (50.66386705*nh + 56.53191303*nl)/Nc}, 
     {0.4731719211, 0.02728333371, -177.3394286 + 9.245885989/Nc^2 + 
       18.31237322*Nc^2 + 1.312364881*nh^2 + 
       Nc*(-2.405166074*nh - 3.18008003*nl) - 0.7652052163*nh*nl - 
       2.153171323*nl^2 + (50.93132488*nh + 56.3040669*nl)/Nc}, 
     {0.4772993179, 0.02728333371, -176.9145794 + 8.411519987/Nc^2 + 
       18.28440184*Nc^2 + 1.311821892*nh^2 + 
       Nc*(-2.482516262*nh - 3.129989005*nl) - 0.7648886138*nh*nl - 
       2.152280452*nl^2 + (51.20203614*nh + 56.08301047*nl)/Nc}, 
     {0.4814267146, 0.02728333371, -176.4912219 + 7.507060423/Nc^2 + 
       18.25683203*Nc^2 + 1.311369401*nh^2 + 
       Nc*(-2.559090025*nh - 3.080714677*nl) - 0.7646247785*nh*nl - 
       2.151538059*nl^2 + (51.47611341*nh + 55.86865597*nl)/Nc}, 
     {0.4855541114, 0.02728333371, -176.0696802 + 6.533372257/Nc^2 + 
       18.22969262*Nc^2 + 1.311007408*nh^2 + 
       Nc*(-2.634918604*nh - 3.032233299*nl) - 0.7644137102*nh*nl - 
       2.150944145*nl^2 + (51.75366884*nh + 55.66091582*nl)/Nc}, 
     {0.4896815081, 0.02728333371, -175.6502663 + 5.491296909/Nc^2 + 
       18.20301046*Nc^2 + 1.310735914*nh^2 + 
       Nc*(-2.710032494*nh - 2.984521549*nl) - 0.7642554089*nh*nl - 
       2.150498709*nl^2 + (52.03481417*nh + 55.45970266*nl)/Nc}, 
     {0.4938089049, 0.02728333371, -175.2332803 + 4.381652581/Nc^2 + 
       18.17681054*Nc^2 + 1.310554918*nh^2 + 
       Nc*(-2.78446148*nh - 2.937556507*nl) - 0.7641498748*nh*nl - 
       2.150201752*nl^2 + (52.31966088*nh + 55.26492925*nl)/Nc}, 
     {0.4979363016, 0.02728333371, -174.819011 + 3.205234944/Nc^2 + 
       18.15111602*Nc^2 + 1.310464419*nh^2 + 
       Nc*(-2.858234647*nh - 2.891315654*nl) - 0.7640971077*nh*nl - 
       2.150053274*nl^2 + (52.6083202*nh + 55.07650848*nl)/Nc}, 
     {0.5020636984, 0.02728333371, -174.4077359 + 1.962817361/Nc^2 + 
       18.12594835*Nc^2 + 1.310464419*nh^2 + 
       Nc*(-2.931380417*nh - 2.84577685*nl) - 0.7640971077*nh*nl - 
       2.150053274*nl^2 + (52.90090329*nh + 54.89435327*nl)/Nc}, 
     {0.5061910951, 0.02728333371, -173.9997222 + 0.6551515212/Nc^2 + 
       18.10132731*Nc^2 + 1.310554918*nh^2 + 
       Nc*(-3.00392656*nh - 2.800918338*nl) - 0.7641498748*nh*nl - 
       2.150201752*nl^2 + (53.1975212*nh + 54.71837658*nl)/Nc}, 
     {0.5103184919, 0.02728333371, -173.5952265 - 0.7170324297/Nc^2 + 
       18.0772711*Nc^2 + 1.310735914*nh^2 + 
       Nc*(-3.075900223*nh - 2.756718718*nl) - 0.7642554089*nh*nl - 
       2.150498709*nl^2 + (53.49828508*nh + 54.54849133*nl)/Nc}, 
     {0.5144458886, 0.02728333371, -173.1944959 - 2.153025305/Nc^2 + 
       18.05379638*Nc^2 + 1.311007408*nh^2 + 
       Nc*(-3.147327939*nh - 2.71315695*nl) - 0.7644137102*nh*nl - 
       2.150944145*nl^2 + (53.80330618*nh + 54.38461042*nl)/Nc}, 
     {0.5185732854, 0.02728333371, -172.7977674 - 3.652138839/Nc^2 + 
       18.03091836*Nc^2 + 1.311369401*nh^2 + 
       Nc*(-3.218235662*nh - 2.670212333*nl) - 0.7646247785*nh*nl - 
       2.151538059*nl^2 + (54.11269596*nh + 54.22664659*nl)/Nc}, 
     {0.5227006821, 0.02728333371, -172.4052692 - 5.213705148/Nc^2 + 
       18.00865084*Nc^2 + 1.311821892*nh^2 + 
       Nc*(-3.28864877*nh - 2.62786451*nl) - 0.7648886138*nh*nl - 
       2.152280452*nl^2 + (54.42656617*nh + 54.07451249*nl)/Nc}, 
     {0.5268280789, 0.02728333371, -172.0172202 - 6.837076784/Nc^2 + 
       17.98700628*Nc^2 + 1.312364881*nh^2 + 
       Nc*(-3.358592093*nh - 2.586093443*nl) - 0.7652052163*nh*nl - 
       2.153171323*nl^2 + (54.74502896*nh + 53.92812055*nl)/Nc}, 
     {0.5309554756, 0.02728333371, -171.633831 - 8.521626236/Nc^2 + 
       17.96599586*Nc^2 + 1.312998368*nh^2 + 
       Nc*(-3.428089925*nh - 2.54487942*nl) - 0.7655745858*nh*nl - 
       2.154210673*nl^2 + (55.06819691*nh + 53.787383*nl)/Nc}, 
     {0.5350828724, 0.02728333371, -171.2553035 - 10.26674608/Nc^2 + 
       17.94562949*Nc^2 + 1.313722353*nh^2 + 
       Nc*(-3.497166044*nh - 2.504203032*nl) - 0.7659967224*nh*nl - 
       2.155398501*nl^2 + (55.39618319*nh + 53.65221176*nl)/Nc}, 
     {0.5392102691, 0.02728333371, -170.8818318 - 12.07184852/Nc^2 + 
       17.92591591*Nc^2 + 1.314536836*nh^2 + 
       Nc*(-3.565843722*nh - 2.464045179*nl) - 0.7664716261*nh*nl - 
       2.156734808*nl^2 + (55.72910157*nh + 53.5225185*nl)/Nc}, 
     {0.5433376659, 0.02728333371, -170.5136019 - 13.93636564/Nc^2 + 
       17.90686271*Nc^2 + 1.315441818*nh^2 + 
       Nc*(-3.634145748*nh - 2.424387052*nl) - 0.7669992968*nh*nl - 
       2.158219594*nl^2 + (56.06706659*nh + 53.39821448*nl)/Nc}, 
     {0.5474650626, 0.02728333371, -170.1507926 - 15.85974895/Nc^2 + 
       17.8884764*Nc^2 + 1.316437297*nh^2 + 
       Nc*(-3.702094434*nh - 2.385210131*nl) - 0.7675797347*nh*nl - 
       2.159852857*nl^2 + (56.41019357*nh + 53.27921059*nl)/Nc}, 
     {0.5515924594, 0.02728333371, -169.7935751 - 17.84146979/Nc^2 + 
       17.87076242*Nc^2 + 1.317523275*nh^2 + 
       Nc*(-3.769711639*nh - 2.346496174*nl) - 0.7682129396*nh*nl - 
       2.1616346*nl^2 + (56.75859878*nh + 53.16541728*nl)/Nc}, 
     {0.5557198561, 0.02728333371, -169.4421137 - 19.88101887/Nc^2 + 
       17.85372518*Nc^2 + 1.318699751*nh^2 + 
       Nc*(-3.83701877*nh - 2.308227217*nl) - 0.7688989115*nh*nl - 
       2.163564821*nl^2 + (57.11239945*nh + 53.05674451*nl)/Nc}, 
     {0.5598472529, 0.02728333371, -169.0965657 - 21.97790679/Nc^2 + 
       17.83736815*Nc^2 + 1.319966725*nh^2 + 
       Nc*(-3.904036809*nh - 2.270385556*nl) - 0.7696376506*nh*nl - 
       2.16564352*nl^2 + (57.47171397*nh + 52.95310169*nl)/Nc}, 
     {0.5639746496, 0.02728333371, -168.7570819 - 24.13166365/Nc^2 + 
       17.82169386*Nc^2 + 1.321324197*nh^2 + 
       Nc*(-3.970786311*nh - 2.232953753*nl) - 0.7704291567*nh*nl - 
       2.167870699*nl^2 + (57.83666187*nh + 52.85439768*nl)/Nc}, 
     {0.5681020463, 0.02728333371, -168.4238069 - 26.34183954/Nc^2 + 
       17.80670391*Nc^2 + 1.322772168*nh^2 + 
       Nc*(-4.03728743*nh - 2.19591462*nl) - 0.7712734299*nh*nl - 
       2.170246355*nl^2 + (58.20736404*nh + 52.76054068*nl)/Nc}, 
     {0.5722294431, 0.02728333371, -168.0968788 - 28.60800456/Nc^2 + 
       17.79239907*Nc^2 + 1.324310636*nh^2 + 
       Nc*(-4.103559921*nh - 2.159251217*nl) - 0.7721704702*nh*nl - 
       2.17277049*nl^2 + (58.58394276*nh + 52.67143824*nl)/Nc}, 
     {0.5763568398, 0.02728333371, -167.7764299 - 30.92974881/Nc^2 + 
       17.77877926*Nc^2 + 1.325939603*nh^2 + 
       Nc*(-4.169623154*nh - 2.12294685*nl) - 0.7731202775*nh*nl - 
       2.175443104*nl^2 + (58.96652181*nh + 52.58699718*nl)/Nc}, 
     {0.5804842366, 0.02728333371, -167.4625868 - 33.30668302/Nc^2 + 
       17.76584363*Nc^2 + 1.327659068*nh^2 + 
       Nc*(-4.235496126*nh - 2.086985055*nl) - 0.774122852*nh*nl - 
       2.178264196*nl^2 + (59.35522663*nh + 52.50712352*nl)/Nc}, 
     {0.4096255437, 0.0345510731, -159.5050853 + 43.19502102/Nc^2 + 
       18.74161058*Nc^2 + 1.264254734*nh^2 + 
       Nc*(-1.338786473*nh - 4.009002549*nl) - 0.9113178632*nh*nl - 
       2.178960801*nl^2 + (42.42729903*nh + 49.9593366*nl)/Nc}, 
     {0.4142601312, 0.0345510731, -159.0308377 + 43.14567436/Nc^2 + 
       18.70786401*Nc^2 + 1.26219017*nh^2 + 
       Nc*(-1.436509769*nh - 3.93529596*nl) - 0.9098296555*nh*nl - 
       2.175402497*nl^2 + (42.67305883*nh + 49.60632404*nl)/Nc}, 
     {0.4188947187, 0.0345510731, -158.550654 + 43.00853867/Nc^2 + 
       18.67371669*Nc^2 + 1.260234268*nh^2 + 
       Nc*(-1.532643696*nh - 3.863150263*nl) - 0.9084197746*nh*nl - 
       2.172031472*nl^2 + (42.92055015*nh + 49.26234461*nl)/Nc}, 
     {0.4235293062, 0.0345510731, -158.0652744 + 42.78524201/Nc^2 + 
       18.63926984*Nc^2 + 1.258387027*nh^2 + 
       Nc*(-1.627250093*nh - 3.79252016*nl) - 0.9070882203*nh*nl - 
       2.168847726*nl^2 + (43.16994474*nh + 48.92726251*nl)/Nc}, 
     {0.4281638937, 0.0345510731, -157.5754058 + 42.47735545/Nc^2 + 
       18.60461852*Nc^2 + 1.256648447*nh^2 + 
       Nc*(-1.720388858*nh - 3.723361422*nl) - 0.9058349928*nh*nl - 
       2.165851259*nl^2 + (43.42141151*nh + 48.6009434*nl)/Nc}, 
     {0.4327984812, 0.0345510731, -157.0817233 + 42.08639527/Nc^2 + 
       18.56985193*Nc^2 + 1.255018529*nh^2 + 
       Nc*(-1.812118033*nh - 3.655630849*nl) - 0.904660092*nh*nl - 
       2.163042072*nl^2 + (43.67511676*nh + 48.28325423*nl)/Nc}, 
     {0.4374330687, 0.0345510731, -156.5848718 + 41.61382503/Nc^2 + 
       18.53505377*Nc^2 + 1.253497271*nh^2 + 
       Nc*(-1.902493879*nh - 3.589286235*nl) - 0.9035635179*nh*nl - 
       2.160420163*nl^2 + (43.93122432*nh + 47.9740632*nl)/Nc}, 
     {0.4420676562, 0.0345510731, -156.0854672 + 41.06105753/Nc^2 + 
       18.50030244*Nc^2 + 1.252084675*nh^2 + 
       Nc*(-1.991570954*nh - 3.524286329*nl) - 0.9025452706*nh*nl - 
       2.157985534*nl^2 + (44.18989581*nh + 47.67323965*nl)/Nc}, 
     {0.4467022437, 0.0345510731, -155.5840977 + 40.4294566/Nc^2 + 
       18.46567141*Nc^2 + 1.25078074*nh^2 + 
       Nc*(-2.079402186*nh - 3.460590801*nl) - 0.9016053499*nh*nl - 
       2.155738184*nl^2 + (44.45129075*nh + 47.38065397*nl)/Nc}, 
     {0.4513368312, 0.0345510731, -155.0813251 + 39.72033877/Nc^2 + 
       18.43122936*Nc^2 + 1.249585467*nh^2 + 
       Nc*(-2.166038938*nh - 3.398160215*nl) - 0.900743756*nh*nl - 
       2.153678113*nl^2 + (44.7155668*nh + 47.0961775*nl)/Nc}, 
     {0.4559714187, 0.0345510731, -154.5776859 + 38.93497491/Nc^2 + 
       18.39704051*Nc^2 + 1.248498854*nh^2 + 
       Nc*(-2.251531074*nh - 3.33695599*nl) - 0.8999604888*nh*nl - 
       2.151805322*nl^2 + (44.98287986*nh + 46.81968248*nl)/Nc}, 
     {0.4606060062, 0.0345510731, -154.0736926 + 38.07459165/Nc^2 + 
       18.36316479*Nc^2 + 1.247520903*nh^2 + 
       Nc*(-2.335927019*nh - 3.276940378*nl) - 0.8992555483*nh*nl - 
       2.150119809*nl^2 + (45.25338432*nh + 46.55104193*nl)/Nc}, 
     {0.4652405937, 0.0345510731, -153.5698342 + 37.14037276/Nc^2 + 
       18.32965806*Nc^2 + 1.246651613*nh^2 + 
       Nc*(-2.419273816*nh - 3.21807643*nl) - 0.8986289346*nh*nl - 
       2.148621576*nl^2 + (45.52723314*nh + 46.29012959*nl)/Nc}, 
     {0.4698751812, 0.0345510731, -153.0665778 + 36.13346041/Nc^2 + 
       18.29657234*Nc^2 + 1.245890985*nh^2 + 
       Nc*(-2.501617184*nh - 3.160327972*nl) - 0.8980806475*nh*nl - 
       2.147310621*nl^2 + (45.80457805*nh + 46.03681984*nl)/Nc}, 
     {0.4745097687, 0.0345510731, -152.5643693 + 35.0549564/Nc^2 + 
       18.26395596*Nc^2 + 1.245239017*nh^2 + 
       Nc*(-2.583001565*nh - 3.103659582*nl) - 0.8976106872*nh*nl - 
       2.146186946*nl^2 + (46.0855697*nh + 45.79098761*nl)/Nc}, 
     {0.4791443562, 0.0345510731, -152.063634 + 33.90592317/Nc^2 + 
       18.23185373*Nc^2 + 1.244695711*nh^2 + 
       Nc*(-2.663470179*nh - 3.048036557*nl) - 0.8972190536*nh*nl - 
       2.145250551*nl^2 + (46.3703578*nh + 45.55250832*nl)/Nc}, 
     {0.4837789437, 0.0345510731, -151.5647779 + 32.68738486/Nc^2 + 
       18.20030717*Nc^2 + 1.244261066*nh^2 + 
       Nc*(-2.743065067*nh - 2.993424899*nl) - 0.8969057467*nh*nl - 
       2.144501434*nl^2 + (46.65909127*nh + 45.3212578*nl)/Nc}, 
     {0.4884135312, 0.0345510731, -151.0681881 + 31.40032821/Nc^2 + 
       18.16935461*Nc^2 + 1.243935082*nh^2 + 
       Nc*(-2.821827139*nh - 2.939791286*nl) - 0.8966707666*nh*nl - 
       2.143939596*nl^2 + (46.9519184*nh + 45.09711218*nl)/Nc}, 
     {0.4930481187, 0.0345510731, -150.574234 + 30.04570342/Nc^2 + 
       18.13903135*Nc^2 + 1.24371776*nh^2 + 
       Nc*(-2.899796215*nh - 2.887103053*nl) - 0.8965141131*nh*nl - 
       2.143565038*nl^2 + (47.24898697*nh + 44.87994789*nl)/Nc}, 
     {0.4976827062, 0.0345510731, -150.0832673 + 28.62442488/Nc^2 + 
       18.10936983*Nc^2 + 1.243609099*nh^2 + 
       Nc*(-2.977011066*nh - 2.835328172*nl) - 0.8964357864*nh*nl - 
       2.143377759*nl^2 + (47.55044442*nh + 44.6696415*nl)/Nc}, 
     {0.5023172938, 0.0345510731, -149.5956237 + 27.13737185/Nc^2 + 
       18.08039972*Nc^2 + 1.243609099*nh^2 + 
       Nc*(-3.053509453*nh - 2.784435228*nl) - 0.8964357864*nh*nl - 
       2.143377759*nl^2 + (47.85643797*nh + 44.46606973*nl)/Nc}, 
     {0.5069518813, 0.0345510731, -149.1116224 + 25.58538921/Nc^2 + 
       18.05214811*Nc^2 + 1.24371776*nh^2 + 
       Nc*(-3.12932816*nh - 2.734393408*nl) - 0.8965141131*nh*nl - 
       2.143565038*nl^2 + (48.16711475*nh + 44.26910931*nl)/Nc}, 
     {0.5115864688, 0.0345510731, -148.6315679 + 23.96928781/Nc^2 + 
       18.02463956*Nc^2 + 1.243935082*nh^2 + 
       Nc*(-3.20450304*nh - 2.685172474*nl) - 0.8966707666*nh*nl - 
       2.143939596*nl^2 + (48.48262201*nh + 44.07863693*nl)/Nc}, 
     {0.5162210563, 0.0345510731, -148.1557494 + 22.28984504/Nc^2 + 
       17.99789629*Nc^2 + 1.244261066*nh^2 + 
       Nc*(-3.279069037*nh - 2.636742749*nl) - 0.8969057467*nh*nl - 
       2.144501434*nl^2 + (48.80310715*nh + 43.8945292*nl)/Nc}, 
     {0.5208556438, 0.0345510731, -147.6844424 + 20.54780527/Nc^2 + 
       17.9719382*Nc^2 + 1.244695711*nh^2 + 
       Nc*(-3.353060224*nh - 2.589075104*nl) - 0.8972190536*nh*nl - 
       2.145250551*nl^2 + (49.12871798*nh + 43.71666251*nl)/Nc}, 
     {0.5254902313, 0.0345510731, -147.2179087 + 18.74388012/Nc^2 + 
       17.94678307*Nc^2 + 1.245239017*nh^2 + 
       Nc*(-3.426509834*nh - 2.542140935*nl) - 0.8976106872*nh*nl - 
       2.146186946*nl^2 + (49.45960278*nh + 43.54491302*nl)/Nc}, 
     {0.5301248188, 0.0345510731, -146.7563969 + 16.87874877/Nc^2 + 
       17.92244658*Nc^2 + 1.245890985*nh^2 + 
       Nc*(-3.499450288*nh - 2.495912152*nl) - 0.8980806475*nh*nl - 
       2.147310621*nl^2 + (49.79591047*nh + 43.37915656*nl)/Nc}, 
     {0.5347594063, 0.0345510731, -146.3001431 + 14.95305815/Nc^2 + 
       17.89894245*Nc^2 + 1.246651613*nh^2 + 
       Nc*(-3.57191322*nh - 2.450361164*nl) - 0.8986289346*nh*nl - 
       2.148621576*nl^2 + (50.13779076*nh + 43.21926852*nl)/Nc}, 
     {0.5393939938, 0.0345510731, -145.8493713 + 12.96742307/Nc^2 + 
       17.8762825*Nc^2 + 1.247520903*nh^2 + 
       Nc*(-3.643929512*nh - 2.405460863*nl) - 0.8992555483*nh*nl - 
       2.150119809*nl^2 + (50.48539429*nh + 43.06512387*nl)/Nc}, 
     {0.5440285813, 0.0345510731, -145.4042938 + 10.9224263/Nc^2 + 
       17.85447677*Nc^2 + 1.248498854*nh^2 + 
       Nc*(-3.71552931*nh - 2.36118461*nl) - 0.8999604888*nh*nl - 
       2.151805322*nl^2 + (50.83887281*nh + 42.91659695*nl)/Nc}, 
     {0.5486631688, 0.0345510731, -144.9651118 + 8.818618527/Nc^2 + 
       17.83353355*Nc^2 + 1.249585467*nh^2 + 
       Nc*(-3.786742056*nh - 2.317506223*nl) - 0.900743756*nh*nl - 
       2.153678113*nl^2 + (51.19837927*nh + 42.77356153*nl)/Nc}, 
     {0.5532977563, 0.0345510731, -144.5320155 + 6.656518335/Nc^2 + 
       17.81345952*Nc^2 + 1.25078074*nh^2 + 
       Nc*(-3.857596509*nh - 2.274399965*nl) - 0.9016053499*nh*nl - 
       2.155738184*nl^2 + (51.56406805*nh + 42.63589062*nl)/Nc}, 
     {0.5579323438, 0.0345510731, -144.105185 + 4.436612012/Nc^2 + 
       17.79425974*Nc^2 + 1.252084675*nh^2 + 
       Nc*(-3.928120767*nh - 2.23184053*nl) - 0.9025452706*nh*nl - 
       2.157985534*nl^2 + (51.93609506*nh + 42.50345646*nl)/Nc}, 
     {0.5625669313, 0.0345510731, -143.68479 + 2.159353353/Nc^2 + 
       17.77593781*Nc^2 + 1.253497271*nh^2 + 
       Nc*(-3.998342288*nh - 2.189803032*nl) - 0.9035635179*nh*nl - 
       2.160420163*nl^2 + (52.31461796*nh + 42.37613038*nl)/Nc}, 
     {0.5672015188, 0.0345510731, -143.270991 - 0.1748366439/Nc^2 + 
       17.75849586*Nc^2 + 1.255018529*nh^2 + 
       Nc*(-4.068287913*nh - 2.148262991*nl) - 0.904660092*nh*nl - 
       2.163042072*nl^2 + (52.69979628*nh + 42.25378279*nl)/Nc}, 
     {0.5718361063, 0.0345510731, -142.863939 - 2.565570149/Nc^2 + 
       17.74193468*Nc^2 + 1.256648447*nh^2 + 
       Nc*(-4.137983884*nh - 2.107196328*nl) - 0.9058349928*nh*nl - 
       2.165851259*nl^2 + (53.09179162*nh + 42.13628302*nl)/Nc}, 
     {0.5764706938, 0.0345510731, -142.4637761 - 5.012492954/Nc^2 + 
       17.7262537*Nc^2 + 1.258387027*nh^2 + 
       Nc*(-4.207455864*nh - 2.066579348*nl) - 0.9070882203*nh*nl - 
       2.168847726*nl^2 + (53.49076783*nh + 42.02349926*nl)/Nc}, 
     {0.5811052813, 0.0345510731, -142.0706358 - 7.515285013/Nc^2 + 
       17.71145113*Nc^2 + 1.260234268*nh^2 + 
       Nc*(-4.276728956*nh - 2.026388733*nl) - 0.9084197746*nh*nl - 
       2.172031472*nl^2 + (53.89689119*nh + 41.91529849*nl)/Nc}, 
     {0.5857398688, 0.0345510731, -141.6846436 - 10.07366106/Nc^2 + 
       17.69752395*Nc^2 + 1.26219017*nh^2 + 
       Nc*(-4.345827718*nh - 1.986601533*nl) - 0.9098296555*nh*nl - 
       2.175402497*nl^2 + (54.31033062*nh + 41.81154633*nl)/Nc}, 
     {0.5903744563, 0.0345510731, -141.3059169 - 12.68737135/Nc^2 + 
       17.684468*Nc^2 + 1.264254734*nh^2 + 
       Nc*(-4.414776182*nh - 1.947195155*nl) - 0.9113178632*nh*nl - 
       2.178960801*nl^2 + (54.73125787*nh + 41.71210702*nl)/Nc}, 
     {0.3986274354, 0.04375479381, -138.8085694 + 57.70055195/Nc^2 + 
       18.79393208*Nc^2 + 1.186125797*nh^2 + 
       Nc*(-1.354175009*nh - 4.109250462*nl) - 1.064077949*nh*nl - 
       2.179817047*nl^2 + (37.57532857*nh + 41.75253659*nl)/Nc}, 
     {0.4038260284, 0.04375479381, -138.2752626 + 57.47088214/Nc^2 + 
       18.7554058*Nc^2 + 1.183688587*nh^2 + 
       Nc*(-1.458416131*nh - 4.022811217*nl) - 1.061891518*nh*nl - 
       2.175338034*nl^2 + (37.82541591*nh + 41.35785894*nl)/Nc}, 
     {0.4090246215, 0.04375479381, -137.7331614 + 57.14687751/Nc^2 + 
       18.71614497*Nc^2 + 1.181379651*nh^2 + 
       Nc*(-1.560670988*nh - 3.938461933*nl) - 1.059820163*nh*nl - 
       2.171094759*nl^2 + (38.07701687*nh + 40.97367838*nl)/Nc}, 
     {0.4142232146, 0.04375479381, -137.1833171 + 56.7307366/Nc^2 + 
       18.6763101*Nc^2 + 1.179198989*nh^2 + 
       Nc*(-1.661026568*nh - 3.856135132*nl) - 1.057863883*nh*nl - 
       2.167087221*nl^2 + (38.33036489*nh + 40.59979831*nl)/Nc}, 
     {0.4194218076, 0.04375479381, -136.6267254 + 56.22456303/Nc^2 + 
       18.63605085*Nc^2 + 1.177146602*nh^2 + 
       Nc*(-1.759566692*nh - 3.775765175*nl) - 1.056022678*nh*nl - 
       2.163315421*nl^2 + (38.58568855*nh + 40.23602474*nl)/Nc}, 
     {0.4246204007, 0.04375479381, -136.0643289 + 55.63036972/Nc^2 + 
       18.59550671*Nc^2 + 1.175222488*nh^2 + 
       Nc*(-1.856372178*nh - 3.697288178*nl) - 1.054296549*nh*nl - 
       2.159779359*nl^2 + (38.8432119*nh + 39.88216606*nl)/Nc}, 
     {0.4298189937, 0.04375479381, -135.4970204 + 54.95008293/Nc^2 + 
       18.55480757*Nc^2 + 1.173426649*nh^2 + 
       Nc*(-1.951520975*nh - 3.620641949*nl) - 1.052685495*nh*nl - 
       2.156479033*nl^2 + (39.10315482*nh + 39.53803293*nl)/Nc}, 
     {0.4350175868, 0.04375479381, -134.9256451 + 54.18554584/Nc^2 + 
       18.51407432*Nc^2 + 1.171759084*nh^2 + 
       Nc*(-2.045088321*nh - 3.545765911*nl) - 1.051189516*nh*nl - 
       2.153414446*nl^2 + (39.36573339*nh + 39.20343806*nl)/Nc}, 
     {0.4402161798, 0.04375479381, -134.3510036 + 53.33852204/Nc^2 + 
       18.47341931*Nc^2 + 1.170219794*nh^2 + 
       Nc*(-2.137146853*nh - 3.472601042*nl) - 1.049808612*nh*nl - 
       2.150585596*nl^2 + (39.63116014*nh + 38.87819608*nl)/Nc}, 
     {0.4454147729, 0.04375479381, -133.7738535 + 52.41069856/Nc^2 + 
       18.43294691*Nc^2 + 1.168808777*nh^2 + 
       Nc*(-2.22776675*nh - 3.401089805*nl) - 1.048542784*nh*nl - 
       2.147992483*nl^2 + (39.89964441*nh + 38.56212333*nl)/Nc}, 
     {0.450613366, 0.04375479381, -133.1949119 + 51.40368889/Nc^2 + 
       18.39275389*Nc^2 + 1.167526035*nh^2 + 
       Nc*(-2.317015832*nh - 3.331176098*nl) - 1.047392031*nh*nl - 
       2.145635108*nl^2 + (40.17139265*nh + 38.25503775*nl)/Nc}, 
     {0.455811959, 0.04375479381, -132.6148576 + 50.31903556/Nc^2 + 
       18.35292991*Nc^2 + 1.166371567*nh^2 + 
       Nc*(-2.404959676*nh - 3.262805196*nl) - 1.046356354*nh*nl - 
       2.143513471*nl^2 + (40.44660867*nh + 37.95675873*nl)/Nc}, 
     {0.4610105521, 0.04375479381, -132.0343324 + 49.15821261/Nc^2 + 
       18.31355786*Nc^2 + 1.165345373*nh^2 + 
       Nc*(-2.491661721*nh - 3.19592369*nl) - 1.045435751*nh*nl - 
       2.14162757*nl^2 + (40.72549393*nh + 37.6671069*nl)/Nc}, 
     {0.4662091451, 0.04375479381, -131.4539435 + 47.92262794/Nc^2 + 
       18.27471431*Nc^2 + 1.164447454*nh^2 + 
       Nc*(-2.57718336*nh - 3.130479449*nl) - 1.044630224*nh*nl - 
       2.139977408*nl^2 + (41.00824782*nh + 37.38590407*nl)/Nc}, 
     {0.4714077382, 0.04375479381, -130.8742648 + 46.61362525/Nc^2 + 
       18.23646976*Nc^2 + 1.163677808*nh^2 + 
       Nc*(-2.661584033*nh - 3.06642156*nl) - 1.043939772*nh*nl - 
       2.138562983*nl^2 + (41.29506793*nh + 37.112973*nl)/Nc}, 
     {0.4766063312, 0.04375479381, -130.2958387 + 45.23248607/Nc^2 + 
       18.19888905*Nc^2 + 1.163036437*nh^2 + 
       Nc*(-2.744921313*nh - 3.003700294*nl) - 1.043364396*nh*nl - 
       2.137384295*nl^2 + (41.58615025*nh + 36.84813737*nl)/Nc}, 
     {0.4818049243, 0.04375479381, -129.7191773 + 43.78043134/Nc^2 + 
       18.16203165*Nc^2 + 1.16252334*nh^2 + 
       Nc*(-2.82725099*nh - 2.942267053*nl) - 1.042904095*nh*nl - 
       2.136441345*nl^2 + (41.8816895*nh + 36.59122152*nl)/Nc}, 
     {0.4870035174, 0.04375479381, -129.144764 + 42.25862309/Nc^2 + 
       18.1259519*Nc^2 + 1.162138518*nh^2 + 
       Nc*(-2.908627142*nh - 2.882074335*nl) - 1.042558869*nh*nl - 
       2.135734133*nl^2 + (42.1818793*nh + 36.34205042*nl)/Nc}, 
     {0.4922021104, 0.04375479381, -128.5730548 + 40.66816578/Nc^2 + 
       18.09069936*Nc^2 + 1.161881969*nh^2 + 
       Nc*(-2.98910221*nh - 2.823075696*nl) - 1.042328718*nh*nl - 
       2.135262658*nl^2 + (42.48691245*nh + 36.1004495*nl)/Nc}, 
     {0.4974007035, 0.04375479381, -128.0044794 + 39.01010747/Nc^2 + 
       18.056319*Nc^2 + 1.161753695*nh^2 + 
       Nc*(-3.068727075*nh - 2.765225702*nl) - 1.042213643*nh*nl - 
       2.13502692*nl^2 + (42.79698117*nh + 35.86624448*nl)/Nc}, 
     {0.5025992965, 0.04375479381, -127.4394427 + 37.28544109/Nc^2 + 
       18.02285147*Nc^2 + 1.161753695*nh^2 + 
       Nc*(-3.14755111*nh - 2.708479908*nl) - 1.042213643*nh*nl - 
       2.13502692*nl^2 + (43.1122773*nh + 35.6392613*nl)/Nc}, 
     {0.5077978896, 0.04375479381, -126.8783254 + 35.49510515/Nc^2 + 
       17.99033332*Nc^2 + 1.161881969*nh^2 + 
       Nc*(-3.225622252*nh - 2.652794812*nl) - 1.042328718*nh*nl - 
       2.135262658*nl^2 + (43.43299262*nh + 35.41932596*nl)/Nc}, 
     {0.5129964826, 0.04375479381, -126.3214857 + 33.63998483/Nc^2 + 
       17.95879723*Nc^2 + 1.162138518*nh^2 + 
       Nc*(-3.302987055*nh - 2.598127832*nl) - 1.042558869*nh*nl - 
       2.135734133*nl^2 + (43.75931896*nh + 35.20626441*nl)/Nc}, 
     {0.5181950757, 0.04375479381, -125.7692596 + 31.72091233/Nc^2 + 
       17.92827218*Nc^2 + 1.16252334*nh^2 + 
       Nc*(-3.379690751*nh - 2.544437266*nl) - 1.042904095*nh*nl - 
       2.136441345*nl^2 + (44.09144855*nh + 34.99990237*nl)/Nc}, 
     {0.5233936688, 0.04375479381, -125.2219625 + 29.73866769/Nc^2 + 
       17.89878365*Nc^2 + 1.163036437*nh^2 + 
       Nc*(-3.455777296*nh - 2.491682269*nl) - 1.043364396*nh*nl - 
       2.137384295*nl^2 + (44.42957419*nh + 34.80006527*nl)/Nc}, 
     {0.5285922618, 0.04375479381, -124.6798895 + 27.69397905/Nc^2 + 
       17.87035381*Nc^2 + 1.163677808*nh^2 + 
       Nc*(-3.531289424*nh - 2.439822823*nl) - 1.043939772*nh*nl - 
       2.138562983*nl^2 + (44.77388949*nh + 34.60657806*nl)/Nc}, 
     {0.5337908549, 0.04375479381, -124.1433167 + 25.5875228/Nc^2 + 
       17.84300169*Nc^2 + 1.164447454*nh^2 + 
       Nc*(-3.6062687*nh - 2.38881971*nl) - 1.044630224*nh*nl - 
       2.139977408*nl^2 + (45.12458919*nh + 34.41926511*nl)/Nc}, 
     {0.5389894479, 0.04375479381, -123.612502 + 23.41992397/Nc^2 + 
       17.81674332*Nc^2 + 1.165345373*nh^2 + 
       Nc*(-3.680755553*nh - 2.338634484*nl) - 1.045435751*nh*nl - 
       2.14162757*nl^2 + (45.48186926*nh + 34.23795008*nl)/Nc}, 
     {0.544188041, 0.04375479381, -123.0876856 + 21.1917559/Nc^2 + 
       17.79159188*Nc^2 + 1.166371567*nh^2 + 
       Nc*(-3.754789333*nh - 2.289229448*nl) - 1.046356354*nh*nl - 
       2.143513471*nl^2 + (45.8459273*nh + 34.06245574*nl)/Nc}, 
     {0.549386634, 0.04375479381, -122.5690908 + 18.90354039/Nc^2 + 
       17.76755788*Nc^2 + 1.167526035*nh^2 + 
       Nc*(-3.828408339*nh - 2.240567632*nl) - 1.047392031*nh*nl - 
       2.145635108*nl^2 + (46.21696268*nh + 33.89260389*nl)/Nc}, 
     {0.5545852271, 0.04375479381, -122.056925 + 16.55574709/Nc^2 + 
       17.74464924*Nc^2 + 1.168808777*nh^2 + 
       Nc*(-3.901649869*nh - 2.192612768*nl) - 1.048542784*nh*nl - 
       2.147992483*nl^2 + (46.59517689*nh + 33.72821518*nl)/Nc}, 
     {0.5597838202, 0.04375479381, -121.5513801 + 14.14879335/Nc^2 + 
       17.72287146*Nc^2 + 1.170219794*nh^2 + 
       Nc*(-3.974550253*nh - 2.145329267*nl) - 1.049808612*nh*nl - 
       2.150585596*nl^2 + (46.98077374*nh + 33.56910898*nl)/Nc}, 
     {0.5649824132, 0.04375479381, -121.0526332 + 11.68304348/Nc^2 + 
       17.70222772*Nc^2 + 1.171759084*nh^2 + 
       Nc*(-4.047144884*nh - 2.098682202*nl) - 1.051189516*nh*nl - 
       2.153414446*nl^2 + (47.37395964*nh + 33.41510322*nl)/Nc}, 
     {0.5701810063, 0.04375479381, -120.5608473 + 9.15880786/Nc^2 + 
       17.68271899*Nc^2 + 1.173426649*nh^2 + 
       Nc*(-4.119468262*nh - 2.052637285*nl) - 1.052685495*nh*nl - 
       2.156479033*nl^2 + (47.77494397*nh + 33.26601427*nl)/Nc}, 
     {0.5753795993, 0.04375479381, -120.0761718 + 6.576342376/Nc^2 + 
       17.66434416*Nc^2 + 1.175222488*nh^2 + 
       Nc*(-4.191554017*nh - 2.00716085*nl) - 1.054296549*nh*nl - 
       2.159779359*nl^2 + (48.18393926*nh + 33.12165674*nl)/Nc}, 
     {0.5805781924, 0.04375479381, -119.5987434 + 3.935846935/Nc^2 + 
       17.64710012*Nc^2 + 1.177146602*nh^2 + 
       Nc*(-4.263434946*nh - 1.962219828*nl) - 1.056022678*nh*nl - 
       2.163315421*nl^2 + (48.60116156*nh + 32.98184335*nl)/Nc}, 
     {0.5857767854, 0.04375479381, -119.1286861 + 1.237464604/Nc^2 + 
       17.63098185*Nc^2 + 1.179198989*nh^2 + 
       Nc*(-4.335143038*nh - 1.917781742*nl) - 1.057863883*nh*nl - 
       2.167087221*nl^2 + (49.02683077*nh + 32.84638475*nl)/Nc}, 
     {0.5909753785, 0.04375479381, -118.6661122 - 1.518720235/Nc^2 + 
       17.61598255*Nc^2 + 1.181379651*nh^2 + 
       Nc*(-4.406709508*nh - 1.873814676*nl) - 1.059820163*nh*nl - 
       2.171094759*nl^2 + (49.46117094*nh + 32.71508935*nl)/Nc}, 
     {0.5961739716, 0.04375479381, -118.2111229 - 4.332683167/Nc^2 + 
       17.6020937*Nc^2 + 1.183688587*nh^2 + 
       Nc*(-4.478164816*nh - 1.830287268*nl) - 1.061891518*nh*nl - 
       2.175338034*nl^2 + (49.90441065*nh + 32.58776314*nl)/Nc}, 
     {0.6013725646, 0.04375479381, -117.7638082 - 7.20446175/Nc^2 + 
       17.58930513*Nc^2 + 1.186125797*nh^2 + 
       Nc*(-4.549538698*nh - 1.787168693*nl) - 1.064077948*nh*nl - 
       2.179817047*nl^2 + (50.35678333*nh + 32.46420951*nl)/Nc}, 
     {0.3864344005, 0.05541020338, -120.5579164 + 62.46020837/Nc^2 + 
       18.85345247*Nc^2 + 1.090517445*nh^2 + 
       Nc*(-1.358765717*nh - 4.218392224*nl) - 1.233438402*nh*nl - 
       2.180855184*nl^2 + (33.09402537*nh + 34.97101011*nl)/Nc}, 
     {0.3922582774, 0.05541020338, -119.9749294 + 62.09282819/Nc^2 + 
       18.80961958*Nc^2 + 1.087705098*nh^2 + 
       Nc*(-1.468488557*nh - 4.116617696*nl) - 1.230257476*nh*nl - 
       2.175230955*nl^2 + (33.34294445*nh + 34.52874986*nl)/Nc}, 
     {0.3980821543, 0.05541020338, -119.3788222 + 61.62114371/Nc^2 + 
       18.76451052*Nc^2 + 1.08504077*nh^2 + 
       Nc*(-1.575751964*nh - 4.017651723*nl) - 1.227243966*nh*nl - 
       2.169902738*nl^2 + (33.59302312*nh + 34.09887424*nl)/Nc}, 
     {0.4039060312, 0.05541020338, -118.7711255 + 61.04821405/Nc^2 + 
       18.71838136*Nc^2 + 1.082524461*nh^2 + 
       Nc*(-1.680677379*nh - 3.921393359*nl) - 1.224397874*nh*nl - 
       2.164870533*nl^2 + (33.84457588*nh + 33.68109782*nl)/Nc}, 
     {0.4097299081, 0.05541020338, -118.1532748 + 60.37693826/Nc^2 + 
       18.671469*Nc^2 + 1.080156169*nh^2 + 
       Nc*(-1.783381103*nh - 3.827744838*nl) - 1.221719199*nh*nl - 
       2.16013434*nl^2 + (34.09790887*nh + 33.27513989*nl)/Nc}, 
     {0.415553785, 0.05541020338, -117.5266166 + 59.61006384/Nc^2 + 
       18.62399248*Nc^2 + 1.077935896*nh^2 + 
       Nc*(-1.883974592*nh - 3.736611424*nl) - 1.219207941*nh*nl - 
       2.15569416*nl^2 + (34.35332054*nh + 32.8807242*nl)/Nc}, 
     {0.4213776619, 0.05541020338, -116.8924138 + 58.75019443/Nc^2 + 
       18.57615412*Nc^2 + 1.075863641*nh^2 + 
       Nc*(-1.98256473*nh - 3.647901261*nl) - 1.216864101*nh*nl - 
       2.151549991*nl^2 + (34.61110235*nh + 32.49757856*nl)/Nc}, 
     {0.4272015388, 0.05541020338, -116.2518505 + 57.7997969/Nc^2 + 
       18.5281407*Nc^2 + 1.073939404*nh^2 + 
       Nc*(-2.079254085*nh - 3.561525243*nl) - 1.214687678*nh*nl - 
       2.147701834*nl^2 + (34.87153925*nh + 32.1254345*nl)/Nc}, 
     {0.4330254157, 0.05541020338, -115.6060371 + 56.76120783/Nc^2 + 
       18.48012444*Nc^2 + 1.072163185*nh^2 + 
       Nc*(-2.174141147*nh - 3.477396883*nl) - 1.212678671*nh*nl - 
       2.14414969*nl^2 + (35.13491036*nh + 31.76402701*nl)/Nc}, 
     {0.4388492926, 0.05541020338, -114.956014 + 55.63663947/Nc^2 + 
       18.43226395*Nc^2 + 1.070534985*nh^2 + 
       Nc*(-2.26732055*nh - 3.395432192*nl) - 1.210837082*nh*nl - 
       2.140893557*nl^2 + (35.40148942*nh + 31.4130942*nl)/Nc}, 
     {0.4446731695, 0.05541020338, -114.3027561 + 54.42818517/Nc^2 + 
       18.38470509*Nc^2 + 1.069054803*nh^2 + 
       Nc*(-2.358883276*nh - 3.315549572*nl) - 1.209162911*nh*nl - 
       2.137933437*nl^2 + (35.67154536*nh + 31.07237703*nl)/Nc}, 
     {0.4504970464, 0.05541020338, -113.6471766 + 53.13782435/Nc^2 + 
       18.33758183*Nc^2 + 1.067722639*nh^2 + 
       Nc*(-2.448916849*nh - 3.237669704*nl) - 1.207656156*nh*nl - 
       2.135269328*nl^2 + (35.94534273*nh + 30.741619*nl)/Nc}, 
     {0.4563209233, 0.05541020338, -112.9901297 + 51.767427/Nc^2 + 
       18.29101694*Nc^2 + 1.066538493*nh^2 + 
       Nc*(-2.537505516*nh - 3.161715451*nl) - 1.206316818*nh*nl - 
       2.132901232*nl^2 + (36.22314225*nh + 30.42056592*nl)/Nc}, 
     {0.4621448002, 0.05541020338, -112.332415 + 50.31875778/Nc^2 + 
       18.24512274*Nc^2 + 1.065502365*nh^2 + 
       Nc*(-2.624730412*nh - 3.087611763*nl) - 1.205144898*nh*nl - 
       2.130829147*nl^2 + (36.50520116*nh + 30.10896562*nl)/Nc}, 
     {0.4679686771, 0.05541020338, -111.6747795 + 48.79347977/Nc^2 + 
       18.20000172*Nc^2 + 1.064614256*nh^2 + 
       Nc*(-2.710669721*nh - 3.015285589*nl) - 1.204140395*nh*nl - 
       2.129053075*nl^2 + (36.79177375*nh + 29.80656772*nl)/Nc}, 
     {0.473792554, 0.05541020338, -111.0179208 + 47.1931578/Nc^2 + 
       18.15574714*Nc^2 + 1.063874165*nh^2 + 
       Nc*(-2.795398825*nh - 2.944665791*nl) - 1.203303309*nh*nl - 
       2.127573015*nl^2 + (37.08311175*nh + 29.51312335*nl)/Nc}, 
     {0.4796164309, 0.05541020338, -110.3624899 + 45.51926143/Nc^2 + 
       18.11244363*Nc^2 + 1.063282092*nh^2 + 
       Nc*(-2.878990437*nh - 2.87568307*nl) - 1.20263364*nh*nl - 
       2.126388967*nl^2 + (37.37946471*nh + 29.22838493*nl)/Nc}, 
     {0.4854403078, 0.05541020338, -109.7090933 + 43.77316768/Nc^2 + 
       18.07016765*Nc^2 + 1.062838037*nh^2 + 
       Nc*(-2.961514735*nh - 2.808269882*nl) - 1.202131389*nh*nl - 
       2.125500931*nl^2 + (37.68108044*nh + 28.95210591*nl)/Nc}, 
     {0.4912641847, 0.05541020338, -109.0582956 + 41.95616331/Nc^2 + 
       18.02898806*Nc^2 + 1.062542001*nh^2 + 
       Nc*(-3.043039483*nh - 2.742360376*nl) - 1.201796555*nh*nl - 
       2.124908906*nl^2 + (37.98820543*nh + 28.68404058*nl)/Nc}, 
     {0.4970880616, 0.05541020338, -108.4106215 + 40.06944694/Nc^2 + 
       17.98896647*Nc^2 + 1.062393983*nh^2 + 
       Nc*(-3.123630146*nh - 2.677890322*nl) - 1.201629137*nh*nl - 
       2.124612894*nl^2 + (38.30108516*nh + 28.42394377*nl)/Nc}, 
     {0.5029119384, 0.05541020338, -107.7665577 + 38.11413081/Nc^2 + 
       17.95015778*Nc^2 + 1.062393983*nh^2 + 
       Nc*(-3.203349998*nh - 2.61479705*nl) - 1.201629137*nh*nl - 
       2.124612894*nl^2 + (38.61996456*nh + 28.17157068*nl)/Nc}, 
     {0.5087358153, 0.05541020338, -107.126555 + 36.09124212/Nc^2 + 
       17.91261048*Nc^2 + 1.062542001*nh^2 + 
       Nc*(-3.282260224*nh - 2.553019383*nl) - 1.201796555*nh*nl - 
       2.124908906*nl^2 + (38.94508839*nh + 27.92667661*nl)/Nc}, 
     {0.5145596922, 0.05541020338, -106.4910302 + 34.00172443/Nc^2 + 
       17.87636708*Nc^2 + 1.062838037*nh^2 + 
       Nc*(-3.360420014*nh - 2.492497589*nl) - 1.202131389*nh*nl - 
       2.125500931*nl^2 + (39.27670156*nh + 27.68901674*nl)/Nc}, 
     {0.5203835691, 0.05541020338, -105.8603674 + 31.84643846/Nc^2 + 
       17.84146444*Nc^2 + 1.063282092*nh^2 + 
       Nc*(-3.437886655*nh - 2.43317332*nl) - 1.20263364*nh*nl - 
       2.126388967*nl^2 + (39.61504958*nh + 27.45834593*nl)/Nc}, 
     {0.526207446, 0.05541020338, -105.2349198 + 29.62616274/Nc^2 + 
       17.80793409*Nc^2 + 1.063874165*nh^2 + 
       Nc*(-3.514715616*nh - 2.374989565*nl) - 1.203303309*nh*nl - 
       2.127573015*nl^2 + (39.96037891*nh + 27.23441845*nl)/Nc}, 
     {0.5320313229, 0.05541020338, -104.6150113 + 27.34159403/Nc^2 + 
       17.77580253*Nc^2 + 1.064614256*nh^2 + 
       Nc*(-3.590960626*nh - 2.317890595*nl) - 1.204140395*nh*nl - 
       2.129053075*nl^2 + (40.31293737*nh + 27.01698775*nl)/Nc}, 
     {0.5378551998, 0.05541020338, -104.0009376 + 24.99334742/Nc^2 + 
       17.74509152*Nc^2 + 1.065502365*nh^2 + 
       Nc*(-3.666673755*nh - 2.26182192*nl) - 1.205144898*nh*nl - 
       2.130829147*nl^2 + (40.67297453*nh + 26.80580625*nl)/Nc}, 
     {0.5436790767, 0.05541020338, -103.3929678 + 22.58195614/Nc^2 + 
       17.71581837*Nc^2 + 1.066538493*nh^2 + 
       Nc*(-3.74190548*nh - 2.206730247*nl) - 1.206316818*nh*nl - 
       2.132901232*nl^2 + (41.0407421*nh + 26.6006251*nl)/Nc}, 
     {0.5495029536, 0.05541020338, -102.7913456 + 20.10787117/Nc^2 + 
       17.68799616*Nc^2 + 1.067722639*nh^2 + 
       Nc*(-3.816704757*nh - 2.15256343*nl) - 1.207656156*nh*nl - 
       2.135269328*nl^2 + (41.41649436*nh + 26.4011939*nl)/Nc}, 
     {0.5553268305, 0.05541020338, -102.1962906 + 17.57146046/Nc^2 + 
       17.66163399*Nc^2 + 1.069054803*nh^2 + 
       Nc*(-3.891119083*nh - 2.099270436*nl) - 1.209162911*nh*nl - 
       2.137933437*nl^2 + (41.80048858*nh + 26.20726048*nl)/Nc}, 
     {0.5611507074, 0.05541020338, -101.6079991 + 14.97300797/Nc^2 + 
       17.63673719*Nc^2 + 1.070534985*nh^2 + 
       Nc*(-3.965194559*nh - 2.046801305*nl) - 1.210837082*nh*nl - 
       2.140893557*nl^2 + (42.19298546*nh + 26.01857065*nl)/Nc}, 
     {0.5669745843, 0.05541020338, -101.0266456 + 12.31271231/Nc^2 + 
       17.61330753*Nc^2 + 1.072163185*nh^2 + 
       Nc*(-4.038975946*nh - 1.995107112*nl) - 1.212678671*nh*nl - 
       2.14414969*nl^2 + (42.59424955*nh + 25.83486793*nl)/Nc}, 
     {0.5727984612, 0.05541020338, -100.4523836 + 9.59068514/Nc^2 + 
       17.59134346*Nc^2 + 1.073939404*nh^2 + 
       Nc*(-4.112506719*nh - 1.944139933*nl) - 1.214687678*nh*nl - 
       2.147701834*nl^2 + (43.00454979*nh + 25.65589326*nl)/Nc}, 
     {0.5786223381, 0.05541020338, -99.88534686 + 6.8069492/Nc^2 + 
       17.57084021*Nc^2 + 1.075863641*nh^2 + 
       Nc*(-4.185829121*nh - 1.893852809*nl) - 1.216864101*nh*nl - 
       2.151549991*nl^2 + (43.42415991*nh + 25.48138475*nl)/Nc}, 
     {0.584446215, 0.05541020338, -99.32564993 + 3.961436/Nc^2 + 
       17.55179005*Nc^2 + 1.077935896*nh^2 + 
       Nc*(-4.258984212*nh - 1.844199719*nl) - 1.219207941*nh*nl - 
       2.15569416*nl^2 + (43.85335902*nh + 25.31107738*nl)/Nc}, 
     {0.5902700919, 0.05541020338, -98.77338949 + 1.053983154/Nc^2 + 
       17.53418237*Nc^2 + 1.080156169*nh^2 + 
       Nc*(-4.332011914*nh - 1.795135543*nl) - 1.221719199*nh*nl - 
       2.16013434*nl^2 + (44.29243211*nh + 25.14470271*nl)/Nc}, 
     {0.5960939688, 0.05541020338, -98.22864509 - 1.915668684/Nc^2 + 
       17.51800393*Nc^2 + 1.082524461*nh^2 + 
       Nc*(-4.404951057*nh - 1.74661604*nl) - 1.224397874*nh*nl - 
       2.164870533*nl^2 + (44.74167059*nh + 24.98198854*nl)/Nc}, 
     {0.6019178457, 0.05541020338, -97.69148002 - 4.947879297/Nc^2 + 
       17.50323891*Nc^2 + 1.08504077*nh^2 + 
       Nc*(-4.47783942*nh - 1.698597813*nl) - 1.227243966*nh*nl - 
       2.169902738*nl^2 + (45.20137295*nh + 24.82265861*nl)/Nc}, 
     {0.6077417226, 0.05541020338, -97.16194221 - 8.043112835/Nc^2 + 
       17.48986911*Nc^2 + 1.087705098*nh^2 + 
       Nc*(-4.550713774*nh - 1.651038286*nl) - 1.230257475*nh*nl - 
       2.175230955*nl^2 + (45.67184531*nh + 24.66643222*nl)/Nc}, 
     {0.6135655995, 0.05541020338, -96.64006505 - 11.20194222/Nc^2 + 
       17.47787404*Nc^2 + 1.090517445*nh^2 + 
       Nc*(-4.623609916*nh - 1.603895678*nl) - 1.233438402*nh*nl - 
       2.180855184*nl^2 + (46.15340217*nh + 24.51302392*nl)/Nc}, 
     {0.3729674299, 0.07017038281, -104.5762578 + 61.29520084/Nc^2 + 
       18.9218611*Nc^2 + 0.9745215347*nh^2 + 
       Nc*(-1.352564607*nh - 4.336804278*nl) - 1.420159754*nh*nl - 
       2.182091839*nl^2 + (28.97483617*nh + 29.40800188*nl)/Nc}, 
     {0.3794819207, 0.07017038281, -103.9559699 + 60.83989584/Nc^2 + 
       18.87223702*Nc^2 + 0.9713767741*nh^2 + 
       Nc*(-1.466033252*nh - 4.21647604*nl) - 1.415576928*nh*nl - 
       2.175050275*nl^2 + (29.21513309*nh + 28.91105129*nl)/Nc}, 
     {0.3859964114, 0.07017038281, -103.3160887 + 60.26563891/Nc^2 + 
       18.82046952*Nc^2 + 0.9683975273*nh^2 + 
       Nc*(-1.576496367*nh - 4.099935928*nl) - 1.411235304*nh*nl - 
       2.168379319*nl^2 + (29.45609845*nh + 28.42895789*nl)/Nc}, 
     {0.3925109022, 0.07017038281, -102.6588963 + 59.576817/Nc^2 + 
       18.76696974*Nc^2 + 0.9655837942*nh^2 + 
       Nc*(-1.68412175*nh - 3.987032209*nl) - 1.407134881*nh*nl - 
       2.162078972*nl^2 + (29.69815108*nh + 27.96130578*nl)/Nc}, 
     {0.399025393, 0.07017038281, -101.9865104 + 58.77754377/Nc^2 + 
       18.71211455*Nc^2 + 0.9629355748*nh^2 + 
       Nc*(-1.789068902*nh - 3.877618708*nl) - 1.403275659*nh*nl - 
       2.156149233*nl^2 + (29.94169569*nh + 27.50768787*nl)/Nc}, 
     {0.4055398838, 0.07017038281, -101.3008963 + 57.87167652/Nc^2 + 
       18.65624925*Nc^2 + 0.9604528691*nh^2 + 
       Nc*(-1.891489579*nh - 3.77155449*nl) - 1.399657639*nh*nl - 
       2.150590103*nl^2 + (30.18712417*nh + 27.06770513*nl)/Nc}, 
     {0.4120543745, 0.07017038281, -100.6038775 + 56.86283157/Nc^2 + 
       18.59968994*Nc^2 + 0.9581356771*nh^2 + 
       Nc*(-1.991528298*nh - 3.668703572*nl) - 1.39628082*nh*nl - 
       2.145401582*nl^2 + (30.43481666*nh + 26.64096593*nl)/Nc}, 
     {0.4185688653, 0.07017038281, -99.8971453 + 55.75439816/Nc^2 + 
       18.54272573*Nc^2 + 0.9559839988*nh^2 + 
       Nc*(-2.089322807*nh - 3.568934652*nl) - 1.393145202*nh*nl - 
       2.140583669*nl^2 + (30.68514263*nh + 26.2270854*nl)/Nc}, 
     {0.4250833561, 0.07017038281, -99.18226822 + 54.54955117/Nc^2 + 
       18.48562078*Nc^2 + 0.9539978343*nh^2 + 
       Nc*(-2.185004503*nh - 3.47212087*nl) - 1.390250786*nh*nl - 
       2.136136365*nl^2 + (30.93846187*nh + 25.82568488*nl)/Nc}, 
     {0.4315978469, 0.07017038281, -98.46069995 + 53.25126245/Nc^2 + 
       18.42861612*Nc^2 + 0.9521771834*nh^2 + 
       Nc*(-2.278698832*nh - 3.378139569*nl) - 1.387597571*nh*nl - 
       2.13205967*nl^2 + (31.19512537*nh + 25.43639133*nl)/Nc}, 
     {0.4381123376, 0.07017038281, -97.73378701 + 51.86231126/Nc^2 + 
       18.37193133*Nc^2 + 0.9505220463*nh^2 + 
       Nc*(-2.370525654*nh - 3.286872081*nl) - 1.385185557*nh*nl - 
       2.128353583*nl^2 + (31.45547627*nh + 25.05883677*nl)/Nc}, 
     {0.4446268284, 0.07017038281, -97.00277564 + 50.38529349/Nc^2 + 
       18.31576609*Nc^2 + 0.9490324229*nh^2 + 
       Nc*(-2.460599581*nh - 3.198203521*nl) - 1.383014745*nh*nl - 
       2.125018105*nl^2 + (31.71985062*nh + 24.69265779*nl)/Nc}, 
     {0.4511413192, 0.07017038281, -96.26881833 + 48.82263019/Nc^2 + 
       18.26030162*Nc^2 + 0.9477083132*nh^2 + 
       Nc*(-2.549030285*nh - 3.112022607*nl) - 1.381085134*nh*nl - 
       2.122053236*nl^2 + (31.98857821*nh + 24.33749508*nl)/Nc}, 
     {0.45765581, 0.07017038281, -95.53297962 + 47.1765751/Nc^2 + 
       18.20570194*Nc^2 + 0.9465497172*nh^2 + 
       Nc*(-2.635922786*nh - 3.028221478*nl) - 1.379396725*nh*nl - 
       2.119458975*nl^2 + (32.26198327*nh + 23.99299291*nl)/Nc}, 
     {0.4641703007, 0.07017038281, -94.79624158 + 45.44922139/Nc^2 + 
       18.15211514*Nc^2 + 0.9455566349*nh^2 + 
       Nc*(-2.721377724*nh - 2.946695532*nl) - 1.377949517*nh*nl - 
       2.117235323*nl^2 + (32.54038527*nh + 23.6587987*nl)/Nc}, 
     {0.4706847915, 0.07017038281, -94.05950884 + 43.64250763/Nc^2 + 
       18.09967441*Nc^2 + 0.9447290663*nh^2 + 
       Nc*(-2.805491608*nh - 2.867343265*nl) - 1.37674351*nh*nl - 
       2.11538228*nl^2 + (32.82409952*nh + 23.33456255*nl)/Nc}, 
     {0.4771992823, 0.07017038281, -93.32361329 + 41.75822325/Nc^2 + 
       18.04849909*Nc^2 + 0.9440670115*nh^2 + 
       Nc*(-2.888357041*nh - 2.790066138*nl) - 1.375778705*nh*nl - 
       2.113899845*nl^2 + (33.11343793*nh + 23.01993684*nl)/Nc}, 
     {0.4837137731, 0.07017038281, -92.58931831 + 39.79801311/Nc^2 + 
       17.99869564*Nc^2 + 0.9435704703*nh^2 + 
       Nc*(-2.970062941*nh - 2.714768429*nl) - 1.3750551*nh*nl - 
       2.112788019*nl^2 + (33.40870958*nh + 22.71457577*nl)/Nc}, 
     {0.4902282638, 0.07017038281, -91.85732288 + 37.76338158/Nc^2 + 
       17.95035847*Nc^2 + 0.9432394429*nh^2 + 
       Nc*(-3.05069474*nh - 2.641357113*nl) - 1.374572698*nh*nl - 
       2.112046802*nl^2 + (33.71022141*nh + 22.41813498*nl)/Nc}, 
     {0.4967427546, 0.07017038281, -91.12826518 + 35.65569589/Nc^2 + 
       17.90357074*Nc^2 + 0.9430739292*nh^2 + 
       Nc*(-3.130334572*nh - 2.569741736*nl) - 1.374331496*nh*nl - 
       2.111676193*nl^2 + (34.01827882*nh + 22.1302711*nl)/Nc}, 
     {0.5032572454, 0.07017038281, -90.40272614 + 33.47618917/Nc^2 + 
       17.85840515*Nc^2 + 0.9430739292*nh^2 + 
       Nc*(-3.209061443*nh - 2.499834307*nl) - 1.374331496*nh*nl - 
       2.111676193*nl^2 + (34.3331863*nh + 21.85064138*nl)/Nc}, 
     {0.5097717362, 0.07017038281, -89.68123262 + 31.22596266/Nc^2 + 
       17.81492459*Nc^2 + 0.9432394429*nh^2 + 
       Nc*(-3.286951399*nh - 2.431549187*nl) - 1.374572698*nh*nl - 
       2.112046802*nl^2 + (34.65524804*nh + 21.57890327*nl)/Nc}, 
     {0.5162862269, 0.07017038281, -88.96426041 + 28.90598752/Nc^2 + 
       17.77318277*Nc^2 + 0.9435704703*nh^2 + 
       Nc*(-3.364077676*nh - 2.364802992*nl) - 1.3750551*nh*nl - 
       2.112788019*nl^2 + (34.98476852*nh + 21.31471402*nl)/Nc}, 
     {0.5228007177, 0.07017038281, -88.25223701 + 26.51710596/Nc^2 + 
       17.73322485*Nc^2 + 0.9440670115*nh^2 + 
       Nc*(-3.440510845*nh - 2.299514493*nl) - 1.375778704*nh*nl - 
       2.113899845*nl^2 + (35.32205315*nh + 21.05773026*nl)/Nc}, 
     {0.5293152085, 0.07017038281, -87.54554429 + 24.06003215/Nc^2 + 
       17.69508799*Nc^2 + 0.9447290663*nh^2 + 
       Nc*(-3.516318942*nh - 2.235604533*nl) - 1.37674351*nh*nl - 
       2.11538228*nl^2 + (35.66740886*nh + 20.80760762*nl)/Nc}, 
     {0.5358296993, 0.07017038281, -86.84452095 + 21.53535227/Nc^2 + 
       17.6588018*Nc^2 + 0.9455566349*nh^2 + 
       Nc*(-3.591567595*nh - 2.172995935*nl) - 1.377949517*nh*nl - 
       2.117235323*nl^2 + (36.02114475*nh + 20.56400032*nl)/Nc}, 
     {0.54234419, 0.07017038281, -86.14946479 + 18.94352424/Nc^2 + 
       17.62438892*Nc^2 + 0.9465497172*nh^2 + 
       Nc*(-3.666320143*nh - 2.11161343*nl) - 1.379396725*nh*nl - 
       2.119458975*nl^2 + (36.3835727*nh + 20.32656072*nl)/Nc}, 
     {0.5488586808, 0.07017038281, -85.46063487 + 16.28487667/Nc^2 + 
       17.59186534*Nc^2 + 0.9477083132*nh^2 + 
       Nc*(-3.740637746*nh - 2.05138357*nl) - 1.381085134*nh*nl - 
       2.122053236*nl^2 + (36.75500805*nh + 20.09493894*nl)/Nc}, 
     {0.5553731716, 0.07017038281, -84.7782536 + 13.55960767/Nc^2 + 
       17.56124094*Nc^2 + 0.9490324229*nh^2 + 
       Nc*(-3.814579486*nh - 1.992234669*nl) - 1.383014745*nh*nl - 
       2.125018105*nl^2 + (37.13577024*nh + 19.86878238*nl)/Nc}, 
     {0.5618876624, 0.07017038281, -84.10250864 + 10.76778264/Nc^2 + 
       17.53251978*Nc^2 + 0.9505220463*nh^2 + 
       Nc*(-3.888202468*nh - 1.934096723*nl) - 1.385185557*nh*nl - 
       2.128353583*nl^2 + (37.52618353*nh + 19.64773534*nl)/Nc}, 
     {0.5684021531, 0.07017038281, -83.43355473 + 7.909331835/Nc^2 + 
       17.50570048*Nc^2 + 0.9521771834*nh^2 + 
       Nc*(-3.96156191*nh - 1.876901354*nl) - 1.387597571*nh*nl - 
       2.13205967*nl^2 + (37.92657769*nh + 19.43143847*nl)/Nc}, 
     {0.5749166439, 0.07017038281, -82.77151544 + 4.984046865/Nc^2 + 
       17.48077661*Nc^2 + 0.9539978343*nh^2 + 
       Nc*(-4.034711231*nh - 1.820581743*nl) - 1.390250786*nh*nl - 
       2.136136365*nl^2 + (38.33728878*nh + 19.21952838*nl)/Nc}, 
     {0.5814311347, 0.07017038281, -82.11648481 + 1.99157714/Nc^2 + 
       17.45773692*Nc^2 + 0.9559839988*nh^2 + 
       Nc*(-4.107702131*nh - 1.765072576*nl) - 1.393145202*nh*nl - 
       2.140583669*nl^2 + (38.75865993*nh + 19.0116371*nl)/Nc}, 
     {0.5879456255, 0.07017038281, -81.46852895 - 1.068574906/Nc^2 + 
       17.43656571*Nc^2 + 0.9581356771*nh^2 + 
       Nc*(-4.18058467*nh - 1.710309984*nl) - 1.39628082*nh*nl - 
       2.145401582*nl^2 + (39.19104214*nh + 18.80739157*nl)/Nc}, 
     {0.5944601162, 0.07017038281, -80.82768757 - 4.197059046/Nc^2 + 
       17.41724303*Nc^2 + 0.9604528691*nh^2 + 
       Nc*(-4.253407335*nh - 1.656231494*nl) - 1.399657639*nh*nl - 
       2.150590103*nl^2 + (39.6347952*nh + 18.60641314*nl)/Nc}, 
     {0.600974607, 0.07017038281, -80.19397543 - 7.394683573/Nc^2 + 
       17.39974501*Nc^2 + 0.9629355748*nh^2 + 
       Nc*(-4.326217121*nh - 1.602775977*nl) - 1.403275659*nh*nl - 
       2.156149233*nl^2 + (40.09028857*nh + 18.40831695*nl)/Nc}, 
     {0.6074890978, 0.07017038281, -79.5673838 - 10.66242201/Nc^2 + 
       17.38404405*Nc^2 + 0.9655837942*nh^2 + 
       Nc*(-4.39905958*nh - 1.549883601*nl) - 1.407134881*nh*nl - 
       2.162078972*nl^2 + (40.5579024*nh + 18.21271135*nl)/Nc}, 
     {0.6140035886, 0.07017038281, -78.94788181 - 14.00142121/Nc^2 + 
       17.37010905*Nc^2 + 0.9683975273*nh^2 + 
       Nc*(-4.471978895*nh - 1.497495786*nl) - 1.411235304*nh*nl - 
       2.168379319*nl^2 + (41.03802857*nh + 18.01919732*nl)/Nc}, 
     {0.6205180793, 0.07017038281, -78.33541789 - 17.41301024/Nc^2 + 
       17.35790564*Nc^2 + 0.9713767742*nh^2 + 
       Nc*(-4.54501793*nh - 1.445555158*nl) - 1.415576928*nh*nl - 
       2.175050275*nl^2 + (41.5310718*nh + 17.82736776*nl)/Nc}, 
     {0.6270325701, 0.07017038281, -77.72992103 - 20.89871063/Nc^2 + 
       17.34739636*Nc^2 + 0.9745215347*nh^2 + 
       Nc*(-4.618218293*nh - 1.39400551*nl) - 1.420159754*nh*nl - 
       2.182091839*nl^2 + (42.03745091*nh + 17.6368068*nl)/Nc}, 
     {0.3581624206, 0.08886238171, -90.68980919 + 56.7353839/Nc^2 + 
       19.00147194*Nc^2 + 0.8352792168*nh^2 + 
       Nc*(-1.336468666*nh - 4.464830319*nl) - 1.624553898*nh*nl - 
       2.183530808*nl^2 + (25.21577395*nh + 24.88205811*nl)/Nc}, 
     {0.3654361426, 0.08886238171, -90.04826534 + 56.25040384/Nc^2 + 
       18.94568107*Nc^2 + 0.8319187006*nh^2 + 
       Nc*(-1.450999265*nh - 4.321961896*nl) - 1.618017952*nh*nl - 
       2.174745972*nl^2 + (25.43755268*nh + 24.32183155*nl)/Nc}, 
     {0.3727098647, 0.08886238171, -89.3775154 + 55.62531515/Nc^2 + 
       18.88637266*Nc^2 + 0.8287350535*nh^2 + 
       Nc*(-1.561925899*nh - 4.184221526*nl) - 1.611826003*nh*nl - 
       2.166423496*nl^2 + (25.65941025*nh + 23.7797433*nl)/Nc}, 
     {0.3799835867, 0.08886238171, -88.68103772 + 54.86659161/Nc^2 + 
       18.82421082*Nc^2 + 0.8257282758*nh^2 + 
       Nc*(-1.669477104*nh - 4.051379964*nl) - 1.605978052*nh*nl - 
       2.15856338*nl^2 + (25.88189599*nh + 23.25518493*nl)/Nc}, 
     {0.3872573087, 0.08886238171, -87.96202198 + 53.9802334/Nc^2 + 
       18.759798*Nc^2 + 0.8228983674*nh^2 + 
       Nc*(-1.773868159*nh - 3.923217726*nl) - 1.600474097*nh*nl - 
       2.151165623*nl^2 + (26.1055359*nh + 22.74756413*nl)/Nc}, 
     {0.3945310307, 0.08886238171, -87.22339318 + 52.97180184/Nc^2 + 
       18.69368038*Nc^2 + 0.8202453282*nh^2 + 
       Nc*(-1.875302102*nh - 3.799524462*nl) - 1.59531414*nh*nl - 
       2.144230226*nl^2 + (26.33083474*nh + 22.25630333*nl)/Nc}, 
     {0.4018047527, 0.08886238171, -86.46783313 + 51.84645049/Nc^2 + 
       18.62635285*Nc^2 + 0.8177691584*nh^2 + 
       Nc*(-1.973970653*nh - 3.680098377*nl) - 1.59049818*nh*nl - 
       2.13775719*nl^2 + (26.55827812*nh + 21.78083843*nl)/Nc}, 
     {0.4090784748, 0.08886238171, -85.69779982 + 50.60895294/Nc^2 + 
       18.55826338*Nc^2 + 0.8154698577*nh^2 + 
       Nc*(-2.070055055*nh - 3.564745699*nl) - 1.586026217*nh*nl - 
       2.131746512*nl^2 + (26.78833431*nh + 21.32061757*nl)/Nc}, 
     {0.4163521968, 0.08886238171, -84.91554499 + 49.26372776/Nc^2 + 
       18.489817*Nc^2 + 0.8133474264*nh^2 + 
       Nc*(-2.163726832*nh - 3.453280196*nl) - 1.581898251*nh*nl - 
       2.126198195*nl^2 + (27.02145595*nh + 20.87510004*nl)/Nc}, 
     {0.4236259188, 0.08886238171, -84.12312995 + 47.81486068/Nc^2 + 
       18.42137944*Nc^2 + 0.8114018643*nh^2 + 
       Nc*(-2.255148486*nh - 3.345522716*nl) - 1.578114282*nh*nl - 
       2.121112237*nl^2 + (27.25808165*nh + 20.44375514*nl)/Nc}, 
     {0.4308996408, 0.08886238171, -83.32243997 + 46.26612453/Nc^2 + 
       18.3532803*Nc^2 + 0.8096331716*nh^2 + 
       Nc*(-2.344474132*nh - 3.24130078*nl) - 1.574674311*nh*nl - 
       2.11648864*nl^2 + (27.49863741*nh + 20.02606127*nl)/Nc}, 
     {0.4381733628, 0.08886238171, -82.51519733 + 44.620997/Nc^2 + 
       18.28581609*Nc^2 + 0.8080413481*nh^2 + 
       Nc*(-2.43185007*nh - 3.140448194*nl) - 1.571578336*nh*nl - 
       2.112327402*nl^2 + (27.74353808*nh + 19.6215049*nl)/Nc}, 
     {0.4454470849, 0.08886238171, -81.70297319 + 42.88267647/Nc^2 + 
       18.21925282*Nc^2 + 0.8066263938*nh^2 + 
       Nc*(-2.517415322*nh - 3.042804696*nl) - 1.568826359*nh*nl - 
       2.108628523*nl^2 + (27.99318857*nh + 19.22957972*nl)/Nc}, 
     {0.4527208069, 0.08886238171, -80.88719846 + 41.05409612/Nc^2 + 
       18.15382849*Nc^2 + 0.8053883089*nh^2 + 
       Nc*(-2.601302109*nh - 2.948215628*nl) - 1.566418379*nh*nl - 
       2.105392005*nl^2 + (28.24798514*nh + 18.84978577*nl)/Nc}, 
     {0.4599945289, 0.08886238171, -80.06917357 + 39.13793622/Nc^2 + 
       18.08975524*Nc^2 + 0.8043270932*nh^2 + 
       Nc*(-2.683636305*nh - 2.856531627*nl) - 1.564354396*nh*nl - 
       2.102617846*nl^2 + (28.50831649*nh + 18.48162861*nl)/Nc}, 
     {0.4672682509, 0.08886238171, -79.25007753 + 37.13663518/Nc^2 + 
       18.02722143*Nc^2 + 0.8034427469*nh^2 + 
       Nc*(-2.76453784*nh - 2.767608342*nl) - 1.56263441*nh*nl - 
       2.100306047*nl^2 + (28.77456494*nh + 18.12461852*nl)/Nc}, 
     {0.4745419729, 0.08886238171, -78.43097623 + 35.05239904/Nc^2 + 
       17.96639341*Nc^2 + 0.8027352697*nh^2 + 
       Nc*(-2.844121079*nh - 2.681306174*nl) - 1.561258422*nh*nl - 
       2.098456608*nl^2 + (29.04710742*nh + 17.77826973*nl)/Nc}, 
     {0.481815695, 0.08886238171, -77.6128299 + 32.88720966/Nc^2 + 
       17.90741725*Nc^2 + 0.8022046619*nh^2 + 
       Nc*(-2.922495173*nh - 2.597490025*nl) - 1.56022643*nh*nl - 
       2.097069529*nl^2 + (29.32631655*nh + 17.44209968*nl)/Nc}, 
     {0.489089417, 0.08886238171, -76.79650017 + 30.64283188/Nc^2 + 
       17.85042025*Nc^2 + 0.8018509234*nh^2 + 
       Nc*(-2.999764371*nh - 2.516029075*nl) - 1.559538436*nh*nl - 
       2.096144809*nl^2 + (29.61256159*nh + 17.11562831*nl)/Nc}, 
     {0.496363139, 0.08886238171, -75.98275635 + 28.3208192/Nc^2 + 
       17.79551234*Nc^2 + 0.8016740541*nh^2 + 
       Nc*(-3.076028324*nh - 2.436796559*nl) - 1.559194439*nh*nl - 
       2.095682449*nl^2 + (29.90620944*nh + 16.79837729*nl)/Nc}, 
     {0.503636861, 0.08886238171, -75.17228135 + 25.9225186/Nc^2 + 
       17.74278737*Nc^2 + 0.8016740541*nh^2 + 
       Nc*(-3.151382358*nh - 2.359669578*nl) - 1.559194439*nh*nl - 
       2.095682449*nl^2 + (30.20762558*nh + 16.48986937*nl)/Nc}, 
     {0.510910583, 0.08886238171, -74.36567709 + 23.4490742/Nc^2 + 
       17.69232433*Nc^2 + 0.8018509234*nh^2 + 
       Nc*(-3.225917724*nh - 2.284528903*nl) - 1.559538436*nh*nl - 
       2.096144809*nl^2 + (30.51717501*nh + 16.18962762*nl)/Nc}, 
     {0.518184305, 0.08886238171, -73.56346949 + 20.90142992/Nc^2 + 
       17.64418839*Nc^2 + 0.8022046619*nh^2 + 
       Nc*(-3.299721838*nh - 2.211258803*nl) - 1.56022643*nh*nl - 
       2.097069529*nl^2 + (30.83522322*nh + 15.89717479*nl)/Nc}, 
     {0.5254580271, 0.08886238171, -72.76611314 + 18.280331/Nc^2 + 
       17.59843189*Nc^2 + 0.8027352697*nh^2 + 
       Nc*(-3.372878499*nh - 2.139746882*nl) - 1.561258422*nh*nl - 
       2.098456608*nl^2 + (31.1621371*nh + 15.61203256*nl)/Nc}, 
     {0.5327317491, 0.08886238171, -71.97399555 + 15.58632476/Nc^2 + 
       17.55509534*Nc^2 + 0.8034427469*nh^2 + 
       Nc*(-3.445468085*nh - 2.069883925*nl) - 1.56263441*nh*nl - 
       2.100306047*nl^2 + (31.49828592*nh + 15.33372085*nl)/Nc}, 
     {0.5400054711, 0.08886238171, -71.18744116 + 12.81975997/Nc^2 + 
       17.51420816*Nc^2 + 0.8043270932*nh^2 + 
       Nc*(-3.517567753*nh - 2.001563751*nl) - 1.564354396*nh*nl - 
       2.102617846*nl^2 + (31.84404229*nh + 15.06175711*nl)/Nc}, 
     {0.5472791931, 0.08886238171, -70.40671503 + 9.980785484/Nc^2 + 
       17.47578955*Nc^2 + 0.8053883089*nh^2 + 
       Nc*(-3.589251611*nh - 1.934683079*nl) - 1.566418379*nh*nl - 
       2.105392005*nl^2 + (32.19978314*nh + 14.79565558*nl)/Nc}, 
     {0.5545529151, 0.08886238171, -69.63202635 + 7.0693477/Nc^2 + 
       17.43984916*Nc^2 + 0.8066263938*nh^2 + 
       Nc*(-3.660590877*nh - 1.869141399*nl) - 1.568826359*nh*nl - 
       2.108628523*nl^2 + (32.56589079*nh + 14.53492653*nl)/Nc}, 
     {0.5618266372, 0.08886238171, -68.86353164 + 4.085186909/Nc^2 + 
       17.4063878*Nc^2 + 0.8080413481*nh^2 + 
       Nc*(-3.731654042*nh - 1.804840849*nl) - 1.571578336*nh*nl - 
       2.112327402*nl^2 + (32.94275396*nh + 14.27907551*nl)/Nc}, 
     {0.5691003592, 0.08886238171, -68.10133783 + 1.027832685/Nc^2 + 
       17.37539801*Nc^2 + 0.8096331716*nh^2 + 
       Nc*(-3.802507*nh - 1.741686108*nl) - 1.574674311*nh*nl - 
       2.11648864*nl^2 + (33.33076888*nh + 14.02760258*nl)/Nc}, 
     {0.5763740812, 0.08886238171, -67.34550511 - 2.103402328/Nc^2 + 
       17.34686467*Nc^2 + 0.8114018644*nh^2 + 
       Nc*(-3.873213197*nh - 1.679584284*nl) - 1.578114282*nh*nl - 
       2.121112237*nl^2 + (33.73034049*nh + 13.78000142*nl)/Nc}, 
     {0.5836478032, 0.08886238171, -66.59604964 - 5.309429491/Nc^2 + 
       17.3207655*Nc^2 + 0.8133474264*nh^2 + 
       Nc*(-3.943833743*nh - 1.618444812*nl) - 1.581898251*nh*nl - 
       2.126198195*nl^2 + (34.1418836*nh + 13.5357585*nl)/Nc}, 
     {0.5909215252, 0.08886238171, -65.85294617 - 8.591392835/Nc^2 + 
       17.29707158*Nc^2 + 0.8154698577*nh^2 + 
       Nc*(-4.01442754*nh - 1.558179361*nl) - 1.586026217*nh*nl - 
       2.131746512*nl^2 + (34.56582425*nh + 13.29435222*nl)/Nc}, 
     {0.5981952473, 0.08886238171, -65.11613044 - 11.95067919/Nc^2 + 
       17.27574778*Nc^2 + 0.8177691584*nh^2 + 
       Nc*(-4.085051382*nh - 1.498701742*nl) - 1.59049818*nh*nl - 
       2.13775719*nl^2 + (35.00260104*nh + 13.05525189*nl)/Nc}, 
     {0.6054689693, 0.08886238171, -64.38550166 - 15.38892971/Nc^2 + 
       17.25675322*Nc^2 + 0.8202453282*nh^2 + 
       Nc*(-4.155760065*nh - 1.439927825*nl) - 1.59531414*nh*nl - 
       2.144230226*nl^2 + (35.45266659*nh + 12.81791678*nl)/Nc}, 
     {0.6127426913, 0.08886238171, -63.66092467 - 18.90805359/Nc^2 + 
       17.24004161*Nc^2 + 0.8228983674*nh^2 + 
       Nc*(-4.226606482*nh - 1.381775454*nl) - 1.600474097*nh*nl - 
       2.151165623*nl^2 + (35.91648919*nh + 12.58179504*nl)/Nc}, 
     {0.6200164133, 0.08886238171, -62.94223229 - 22.51024329/Nc^2 + 
       17.22556165*Nc^2 + 0.8257282758*nh^2 + 
       Nc*(-4.297641714*nh - 1.324164374*nl) - 1.605978052*nh*nl - 
       2.15856338*nl^2 + (36.39455443*nh + 12.34632257*nl)/Nc}, 
     {0.6272901353, 0.08886238171, -62.22922745 - 26.19799208/Nc^2 + 
       17.21325737*Nc^2 + 0.8287350536*nh^2 + 
       Nc*(-4.368915114*nh - 1.267016154*nl) - 1.611826003*nh*nl - 
       2.166423496*nl^2 + (36.88736711*nh + 12.11092181*nl)/Nc}, 
     {0.6345638574, 0.08886238171, -61.52168538 - 29.97411401/Nc^2 + 
       17.20306845*Nc^2 + 0.8319187006*nh^2 + 
       Nc*(-4.44047439*nh - 1.210254122*nl) - 1.618017952*nh*nl - 
       2.174745972*nl^2 + (37.39545319*nh + 11.87500045*nl)/Nc}, 
     {0.6418375794, 0.08886238171, -60.81935584 - 33.84176624/Nc^2 + 
       17.19493048*Nc^2 + 0.8352792169*nh^2 + 
       Nc*(-4.512365679*nh - 1.153803299*nl) - 1.624553898*nh*nl - 
       2.183530808*nl^2 + (37.91936201*nh + 11.63795003*nl)/Nc}, 
     {0.3419790037, 0.1125335584, -78.72940588 + 50.42074529/Nc^2 + 
       19.09544796*Nc^2 + 0.6703011349*nh^2 + 
       Nc*(-1.312547222*nh - 4.602804103*nl) - 1.846263341*nh*nl - 
       2.185151652*nl^2 + (21.81961956*nh + 21.23285525*nl)/Nc}, 
     {0.3500826445, 0.1125335584, -78.0870355 + 49.97423765/Nc^2 + 
       19.0333222*Nc^2 + 0.6669536442*nh^2 + 
       Nc*(-1.424196109*nh - 4.432456348*nl) - 1.837043083*nh*nl - 
       2.174238982*nl^2 + (22.00997296*nh + 20.59895033*nl)/Nc}, 
     {0.3581862854, 0.1125335584, -77.40125957 + 49.35728275/Nc^2 + 
       18.96552064*Nc^2 + 0.6637823372*nh^2 + 
       Nc*(-1.531642414*nh - 4.269075333*nl) - 1.828308101*nh*nl - 
       2.163900663*nl^2 + (22.19982981*nh + 19.98758173*nl)/Nc}, 
     {0.3662899262, 0.1125335584, -76.67748389 + 48.57968118/Nc^2 + 
       18.89312245*Nc^2 + 0.6607872139*nh^2 + 
       Nc*(-1.635191092*nh - 4.112312704*nl) - 1.820058397*nh*nl - 
       2.154136696*nl^2 + (22.38989575*nh + 19.39785459*nl)/Nc}, 
     {0.374393567, 0.1125335584, -75.92059998 + 47.65040062/Nc^2 + 
       18.81709465*Nc^2 + 0.6579682744*nh^2 + 
       Nc*(-1.735126202*nh - 3.961837427*nl) - 1.812293969*nh*nl - 
       2.144947079*nl^2 + (22.58083831*nh + 18.82890382*nl)/Nc}, 
     {0.3824972079, 0.1125335584, -75.13503435 + 46.5776481/Nc^2 + 
       18.73830355*Nc^2 + 0.6553255185*nh^2 + 
       Nc*(-1.831712768*nh - 3.817334498*nl) - 1.805014818*nh*nl - 
       2.136331813*nl^2 + (22.77329086*nh + 18.27989135*nl)/Nc}, 
     {0.3906008487, 0.1125335584, -74.32479222 + 45.36893372/Nc^2 + 
       18.65752476*Nc^2 + 0.6528589464*nh^2 + 
       Nc*(-1.925198447*nh - 3.67850378*nl) - 1.798220944*nh*nl - 
       2.128290899*nl^2 + (22.96785617*nh + 17.75000361*nl)/Nc}, 
     {0.3987044896, 0.1125335584, -73.49349616 + 44.03112664/Nc^2 + 
       18.57545212*Nc^2 + 0.650568558*nh^2 + 
       Nc*(-2.015815016*nh - 3.545058929*nl) - 1.791912346*nh*nl - 
       2.120824335*nl^2 + (23.1651096*nh + 17.23844909*nl)/Nc}, 
     {0.4068081304, 0.1125335584, -72.64442054 + 42.57050477/Nc^2 + 
       18.49270557*Nc^2 + 0.6484543533*nh^2 + 
       Nc*(-2.103779703*nh - 3.41672644*nl) - 1.786089025*nh*nl - 
       2.113932123*nl^2 + (23.36560198*nh + 16.74445623*nl)/Nc}, 
     {0.4149117712, 0.1125335584, -71.7805222 + 40.9927983/Nc^2 + 
       18.4098382*Nc^2 + 0.6465163324*nh^2 + 
       Nc*(-2.189296389*nh - 3.293244767*nl) - 1.780750981*nh*nl - 
       2.107614262*nl^2 + (23.56986233*nh + 16.26727141*nl)/Nc}, 
     {0.4230154121, 0.1125335584, -70.90446788 + 39.30322833/Nc^2 + 
       18.32734254*Nc^2 + 0.6447544952*nh^2 + 
       Nc*(-2.272556678*nh - 3.174363517*nl) - 1.775898214*nh*nl - 
       2.101870751*nl^2 + (23.77840022*nh + 15.80615704*nl)/Nc}, 
     {0.4311190529, 0.1125335584, -70.01865879 + 37.50654089/Nc^2 + 
       18.24565608*Nc^2 + 0.6431688417*nh^2 + 
       Nc*(-2.353740866*nh - 3.059842733*nl) - 1.771530723*nh*nl - 
       2.096701592*nl^2 + (23.99170804*nh + 15.36038984*nl)/Nc}, 
     {0.4392226937, 0.1125335584, -69.12525254 + 35.60703673/Nc^2 + 
       18.16516638*Nc^2 + 0.6417593719*nh^2 + 
       Nc*(-2.433018823*nh - 2.949452211*nl) - 1.767648509*nh*nl - 
       2.092106784*nl^2 + (24.21026309*nh + 14.9292592*nl)/Nc}, 
     {0.4473263346, 0.1125335584, -68.22618301 + 33.60859759/Nc^2 + 
       18.08621548*Nc^2 + 0.6405260858*nh^2 + 
       Nc*(-2.510550786*nh - 2.842970892*nl) - 1.764251572*nh*nl - 
       2.088086326*nl^2 + (24.43452948*nh + 14.51206558*nl)/Nc}, 
     {0.4554299754, 0.1125335584, -67.32317818 + 31.51470922/Nc^2 + 
       18.009104*Nc^2 + 0.6394689835*nh^2 + 
       Nc*(-2.586488069*nh - 2.740186305*nl) - 1.761339912*nh*nl - 
       2.08464022*nl^2 + (24.66495997*nh + 14.10811908*nl)/Nc}, 
     {0.4635336162, 0.1125335584, -66.41777614 + 29.32848108/Nc^2 + 
       17.93409471*Nc^2 + 0.6385880649*nh^2 + 
       Nc*(-2.660973732*nh - 2.640894037*nl) - 1.758913528*nh*nl - 
       2.081768465*nl^2 + (24.90199766*nh + 13.716738*nl)/Nc}, 
     {0.4716372571, 0.1125335584, -65.51133964 + 27.05266357/Nc^2 + 
       17.86141588*Nc^2 + 0.63788333*nh^2 + 
       Nc*(-2.734143163*nh - 2.544897259*nl) - 1.756972421*nh*nl - 
       2.079471061*nl^2 + (25.14607761*nh + 13.33724751*nl)/Nc}, 
     {0.4797408979, 0.1125335584, -64.60506935 + 24.68966273/Nc^2 + 
       17.79126419*Nc^2 + 0.6373547788*nh^2 + 
       Nc*(-2.806124626*nh - 2.452006293*nl) - 1.755516591*nh*nl - 
       2.077748008*nl^2 + (25.39762842*nh + 12.96897831*nl)/Nc}, 
     {0.4878445387, 0.1125335584, -63.70001568 + 22.24155225/Nc^2 + 
       17.72380741*Nc^2 + 0.6370024114*nh^2 + 
       Nc*(-2.877039756*nh - 2.362038194*nl) - 1.754546037*nh*nl - 
       2.076599306*nl^2 + (25.65707369*nh + 12.6112654*nl)/Nc}, 
     {0.4959481796, 0.1125335584, -62.79708967 + 19.71008358/Nc^2 + 
       17.65918684*Nc^2 + 0.6368262277*nh^2 + 
       Nc*(-2.947004014*nh - 2.274816375*nl) - 1.754060761*nh*nl - 
       2.076024955*nl^2 + (25.9248335*nh + 12.2634468*nl)/Nc}, 
     {0.5040518204, 0.1125335584, -61.89707292 + 17.09669386/Nc^2 + 
       17.59751951*Nc^2 + 0.6368262277*nh^2 + 
       Nc*(-3.016127096*nh - 2.190170264*nl) - 1.754060761*nh*nl - 
       2.076024955*nl^2 + (26.20132583*nh + 11.92486236*nl)/Nc}, 
     {0.5121554613, 0.1125335584, -61.00062652 + 14.40251155/Nc^2 + 
       17.53890016*Nc^2 + 0.6370024114*nh^2 + 
       Nc*(-3.084513322*nh - 2.10793497*nl) - 1.754546037*nh*nl - 
       2.076599306*nl^2 + (26.48696795*nh + 11.59485251*nl)/Nc}, 
     {0.5202591021, 0.1125335584, -60.10829938 + 11.62836058/Nc^2 + 
       17.48340308*Nc^2 + 0.6373547788*nh^2 + 
       Nc*(-3.15226198*nh - 2.02795099*nl) - 1.755516591*nh*nl - 
       2.077748008*nl^2 + (26.78217783*nh + 11.2727571*nl)/Nc}, 
     {0.5283627429, 0.1125335584, -59.22053566 + 8.774761992/Nc^2 + 
       17.43108374*Nc^2 + 0.63788333*nh^2 + 
       Nc*(-3.219467649*nh - 1.950063919*nl) - 1.756972421*nh*nl - 
       2.079471061*nl^2 + (27.08737555*nh + 10.95791415*nl)/Nc}, 
     {0.5364663838, 0.1125335584, -58.33768178 + 5.841934103/Nc^2 + 
       17.38198031*Nc^2 + 0.6385880649*nh^2 + 
       Nc*(-3.286220499*nh - 1.874124197*nl) - 1.758913528*nh*nl - 
       2.081768465*nl^2 + (27.40298472*nh + 10.64965864*nl)/Nc}, 
     {0.5445700246, 0.1125335584, -57.45999279 + 2.829790618/Nc^2 + 
       17.33611506*Nc^2 + 0.6394689835*nh^2 + 
       Nc*(-3.352606559*nh - 1.799986862*nl) - 1.761339912*nh*nl - 
       2.08464022*nl^2 + (27.72943393*nh + 10.34732131*nl)/Nc}, 
     {0.5526736654, 0.1125335584, -56.58763817 - 0.262063497/Nc^2 + 
       17.29349559*Nc^2 + 0.6405260858*nh^2 + 
       Nc*(-3.418707975*nh - 1.727511322*nl) - 1.764251572*nh*nl - 
       2.088086326*nl^2 + (28.06715824*nh + 10.0502273*nl)/Nc}, 
     {0.5607773063, 0.1125335584, -55.72070731 - 3.434337901/Nc^2 + 
       17.25411599*Nc^2 + 0.6417593719*nh^2 + 
       Nc*(-3.484603242*nh - 1.656561138*nl) - 1.767648509*nh*nl - 
       2.092106784*nl^2 + (28.41660077*nh + 9.757694914*nl)/Nc}, 
     {0.5688809471, 0.1125335584, -54.85921462 - 6.688064884/Nc^2 + 
       17.2179579*Nc^2 + 0.6431688417*nh^2 + 
       Nc*(-3.550367417*nh - 1.587003836*nl) - 1.771530723*nh*nl - 
       2.096701592*nl^2 + (28.77821425*nh + 9.469034258*nl)/Nc}, 
     {0.5769845879, 0.1125335584, -54.00310411 - 10.02461001/Nc^2 + 
       17.18499149*Nc^2 + 0.6447544952*nh^2 + 
       Nc*(-3.616072324*nh - 1.518710708*nl) - 1.775898214*nh*nl - 
       2.101870751*nl^2 + (29.1524628*nh + 9.183545801*nl)/Nc}, 
     {0.5850882288, 0.1125335584, -53.15225389 - 13.44568481/Nc^2 + 
       17.15517632*Nc^2 + 0.6465163324*nh^2 + 
       Nc*(-3.681786741*nh - 1.451556642*nl) - 1.780750981*nh*nl - 
       2.107614262*nl^2 + (29.53982374*nh + 8.900518912*nl)/Nc}, 
     {0.5931918696, 0.1125335584, -52.30648029 - 16.95336213/Nc^2 + 
       17.12846219*Nc^2 + 0.6484543534*nh^2 + 
       Nc*(-3.747576565*nh - 1.385419963*nl) - 1.786089025*nh*nl - 
       2.113932123*nl^2 + (29.94078943*nh + 8.61923032*nl)/Nc}, 
     {0.6012955104, 0.1125335584, -51.46554179 - 20.55009465/Nc^2 + 
       17.10478986*Nc^2 + 0.650568558*nh^2 + 
       Nc*(-3.813504983*nh - 1.320182268*nl) - 1.791912346*nh*nl - 
       2.120824335*nl^2 + (30.35586947*nh + 8.338942444*nl)/Nc}, 
     {0.6093991513, 0.1125335584, -50.62914275 - 24.23873625/Nc^2 + 
       17.08409177*Nc^2 + 0.6528589464*nh^2 + 
       Nc*(-3.879632616*nh - 1.255728289*nl) - 1.798220944*nh*nl - 
       2.128290899*nl^2 + (30.78559285*nh + 8.058901647*nl)/Nc}, 
     {0.6175027921, 0.1125335584, -49.79693706 - 28.02256673/Nc^2 + 
       17.06629266*Nc^2 + 0.6553255185*nh^2 + 
       Nc*(-3.946017658*nh - 1.191945755*nl) - 1.805014818*nh*nl - 
       2.136331813*nl^2 + (31.23051042*nh + 7.778336381*nl)/Nc}, 
     {0.625606433, 0.1125335584, -48.96853161 - 31.90532094/Nc^2 + 
       17.05131016*Nc^2 + 0.6579682744*nh^2 + 
       Nc*(-4.012716008*nh - 1.128725259*nl) - 1.812293969*nh*nl - 
       2.144947079*nl^2 + (31.69119753*nh + 7.496455145*nl)/Nc}, 
     {0.6337100738, 0.1125335584, -48.14348977 - 35.89122157/Nc^2 + 
       17.03905534*Nc^2 + 0.6607872139*nh^2 + 
       Nc*(-4.079781392*nh - 1.065960144*nl) - 1.820058397*nh*nl - 
       2.154136696*nl^2 + (32.16825695*nh + 7.212444347*nl)/Nc}, 
     {0.6418137146, 0.1125335584, -47.32133474 - 39.98501746/Nc^2 + 
       17.0294332*Nc^2 + 0.6637823372*nh^2 + 
       Nc*(-4.147265475*nh - 1.003546382*nl) - 1.828308101*nh*nl - 
       2.163900663*nl^2 + (32.66232206*nh + 6.925465923*nl)/Nc}, 
     {0.6499173555, 0.1125335584, -46.50155305 - 44.19202714/Nc^2 + 
       17.02234314*Nc^2 + 0.6669536442*nh^2 + 
       Nc*(-4.215217968*nh - 0.9413824655*nl) - 1.837043083*nh*nl - 
       2.174238982*nl^2 + (33.17406039*nh + 6.634654798*nl)/Nc}, 
     {0.6580209963, 0.1125335584, -45.68359807 - 48.51818862/Nc^2 + 
       17.01767938*Nc^2 + 0.6703011349*nh^2 + 
       Nc*(-4.283686726*nh - 0.8793693139*nl) - 1.846263341*nh*nl - 
       2.185151651*nl^2 + (33.70417757*nh + 6.339116092*nl)/Nc}, 
     {0.3244112528, 0.1425102668, -68.53164263 + 43.38992438/Nc^2 + 
       19.20807385*Nc^2 + 0.4779210222*nh^2 + 
       Nc*(-1.284299389*nh - 4.751095378*nl) - 2.083999732*nh*nl - 
       2.186892545*nl^2 + (18.7911258*nh + 18.31744654*nl)/Nc}, 
     {0.3334158039, 0.1425102668, -67.91397199 + 43.06139966/Nc^2 + 
       19.13979045*Nc^2 + 0.4749738883*nh^2 + 
       Nc*(-1.387482493*nh - 4.547157046*nl) - 2.071148599*nh*nl - 
       2.173406916*nl^2 + (18.93349114*nh + 17.59726264*nl)/Nc}, 
     {0.3424203551, 0.1425102668, -67.23200485 + 42.51901626/Nc^2 + 
       19.06246831*Nc^2 + 0.4721818667*nh^2 + 
       Nc*(-1.485970598*nh - 4.352715677*nl) - 2.058973842*nh*nl - 
       2.160631058*nl^2 + (19.07503765*nh + 16.90555246*nl)/Nc}, 
     {0.3514249062, 0.1425102668, -66.49428259 + 41.77793753/Nc^2 + 
       18.97787068*Nc^2 + 0.4695449574*nh^2 + 
       Nc*(-1.580158507*nh - 4.167238618*nl) - 2.047475461*nh*nl - 
       2.14856497*nl^2 + (19.21664423*nh + 16.2409916*nl)/Nc}, 
     {0.3604294573, 0.1425102668, -65.70841799 + 40.85183987/Nc^2 + 
       18.88755522*Nc^2 + 0.4670631604*nh^2 + 
       Nc*(-1.670408783*nh - 3.990224245*nl) - 2.036653455*nh*nl - 
       2.137208652*nl^2 + (19.35912936*nh + 15.60231087*nl)/Nc}, 
     {0.3694340085, 0.1425102668, -64.88119836 + 39.75306514/Nc^2 + 
       18.79289804*Nc^2 + 0.4647364758*nh^2 + 
       Nc*(-1.757055109*nh - 3.82119928*nl) - 2.026507824*nh*nl - 
       2.126562103*nl^2 + (19.50325806*nh + 14.98829065*nl)/Nc}, 
     {0.3784385596, 0.1425102668, -64.01867499 + 38.49275255/Nc^2 + 
       18.69511437*Nc^2 + 0.4625649034*nh^2 + 
       Nc*(-1.840405227*nh - 3.659716409*nl) - 2.017038569*nh*nl - 
       2.116625324*nl^2 + (19.64974807*nh + 14.39775579*nl)/Nc}, 
     {0.3874431108, 0.1425102668, -63.12624099 + 37.08095268/Nc^2 + 
       18.59527666*Nc^2 + 0.4605484434*nh^2 + 
       Nc*(-1.920743526*nh - 3.505352129*nl) - 2.008245689*nh*nl - 
       2.107398316*nl^2 + (19.79927527*nh + 13.82957092*nl)/Nc}, 
     {0.3964476619, 0.1425102668, -62.20869931 + 35.52672675/Nc^2 + 
       18.49433022*Nc^2 + 0.4586870956*nh^2 + 
       Nc*(-1.998333301*nh - 3.357704856*nl) - 2.000129184*nh*nl - 
       2.098881077*nl^2 + (19.95247851*nh + 13.2826363*nl)/Nc}, 
     {0.405452213, 0.1425102668, -61.27032231 + 33.83823255/Nc^2 + 
       18.39310702*Nc^2 + 0.4569808602*nh^2 + 
       Nc*(-2.073418765*nh - 3.216393197*nl) - 1.992689055*nh*nl - 
       2.091073608*nl^2 + (20.10996398*nh + 12.75588398*nl)/Nc}, 
     {0.4144567642, 0.1425102668, -60.31490407 + 32.02279934/Nc^2 + 
       18.29233769*Nc^2 + 0.4554297371*nh^2 + 
       Nc*(-2.146226816*nh - 3.081054415*nl) - 1.985925301*nh*nl - 
       2.083975909*nl^2 + (20.27230909*nh + 12.24827431*nl)/Nc}, 
     {0.4234613153, 0.1425102668, -59.34580656 + 30.08699296/Nc^2 + 
       18.19266215*Nc^2 + 0.4540337263*nh^2 + 
       Nc*(-2.21696861*nh - 2.951343042*nl) - 1.979837923*nh*nl - 
       2.07758798*nl^2 + (20.44006597*nh + 11.75879266*nl)/Nc}, 
     {0.4324658665, 0.1425102668, -58.36600028 + 28.03667205/Nc^2 + 
       18.09463893*Nc^2 + 0.4527928278*nh^2 + 
       Nc*(-2.285840963*nh - 2.826929611*nl) - 1.97442692*nh*nl - 
       2.071909821*nl^2 + (20.61376474*nh + 11.28644643*nl)/Nc}, 
     {0.4414704176, 0.1425102668, -57.37810039 + 25.87703717/Nc^2 + 
       17.99875342*Nc^2 + 0.4517070416*nh^2 + 
       Nc*(-2.3530276*nh - 2.70749953*nl) - 1.969692292*nh*nl - 
       2.066941431*nl^2 + (20.79391642*nh + 10.83026228*nl)/Nc}, 
     {0.4504749687, 0.1425102668, -56.3843986 + 23.61267271/Nc^2 + 
       17.90542517*Nc^2 + 0.4507763678*nh^2 + 
       Nc*(-2.41870027*nh - 2.592752036*nl) - 1.96563404*nh*nl - 
       2.062682812*nl^2 + (20.98101566*nh + 10.38928346*nl)/Nc}, 
     {0.4594795199, 0.1425102668, -55.38689174 + 21.2475831/Nc^2 + 
       17.81501442*Nc^2 + 0.4500008062*nh^2 + 
       Nc*(-2.483019752*nh - 2.482399257*nl) - 1.962252163*nh*nl - 
       2.059133962*nl^2 + (21.17554328*nh + 9.962567317*nl)/Nc}, 
     {0.468484071, 0.1425102668, -54.3873071 + 18.78522361/Nc^2 + 
       17.72782782*Nc^2 + 0.449380357*nh^2 + 
       Nc*(-2.546136747*nh - 2.37616536*nl) - 1.959546661*nh*nl - 
       2.056294883*nl^2 + (21.37796864*nh + 9.549182991*nl)/Nc}, 
     {0.4774886222, 0.1425102668, -53.38712504 + 16.22852592/Nc^2 + 
       17.64412362*Nc^2 + 0.44891502*nh^2 + 
       Nc*(-2.608192697*nh - 2.273785755*nl) - 1.957517535*nh*nl - 
       2.054165573*nl^2 + (21.58875189*nh + 9.14820907*nl)/Nc}, 
     {0.4864931733, 0.1425102668, -52.38759941 + 13.57991956/Nc^2 + 
       17.56411623*Nc^2 + 0.4486047954*nh^2 + 
       Nc*(-2.669320508*nh - 2.17500639*nl) - 1.956164784*nh*nl - 
       2.052746033*nl^2 + (21.80834611*nh + 8.758731464*nl)/Nc}, 
     {0.4954977244, 0.1425102668, -51.38977564 + 10.84134874/Nc^2 + 
       17.48798036*Nc^2 + 0.4484496831*nh^2 + 
       Nc*(-2.729645217*nh - 2.079583078*nl) - 1.955488409*nh*nl - 
       2.052036263*nl^2 + (22.0371994*nh + 8.379841237*nl)/Nc}, 
     {0.5045022756, 0.1425102668, -50.39450717 + 8.014285501/Nc^2 + 
       17.4158547*Nc^2 + 0.4484496831*nh^2 + 
       Nc*(-2.789284589*nh - 1.987280905*nl) - 1.955488409*nh*nl - 
       2.052036263*nl^2 + (22.27575689*nh + 8.010632544*nl)/Nc}, 
     {0.5135068267, 0.1425102668, -49.40247021 + 5.09973901/Nc^2 + 
       17.34784522*Nc^2 + 0.4486047954*nh^2 + 
       Nc*(-2.848349654*nh - 1.897873667*nl) - 1.956164784*nh*nl - 
       2.052746033*nl^2 + (22.52446269*nh + 7.650200575*nl)/Nc}, 
     {0.5225113778, 0.1425102668, -48.41417702 + 2.098261003/Nc^2 + 
       17.28402817*Nc^2 + 0.44891502*nh^2 + 
       Nc*(-2.906945213*nh - 1.811143358*nl) - 1.957517535*nh*nl - 
       2.054165573*nl^2 + (22.78376195*nh + 7.297639483*nl)/Nc}, 
     {0.531515929, 0.1425102668, -47.42998796 - 0.9900521593/Nc^2 + 
       17.22445278*Nc^2 + 0.449380357*nh^2 + 
       Nc*(-2.965170276*nh - 1.726879695*nl) - 1.959546661*nh*nl - 
       2.056294883*nl^2 + (23.05410276*nh + 6.952040335*nl)/Nc}, 
     {0.5405204801, 0.1425102668, -46.45012249 - 4.165560999/Nc^2 + 
       17.16914361*Nc^2 + 0.4500008062*nh^2 + 
       Nc*(-3.023118479*nh - 1.644879687*nl) - 1.962252163*nh*nl - 
       2.059133962*nl^2 + (23.33593819*nh + 6.612489038*nl)/Nc}, 
     {0.5495250313, 0.1425102668, -45.47466898 - 7.42908842/Nc^2 + 
       17.11810284*Nc^2 + 0.4507763678*nh^2 + 
       Nc*(-3.080878456*nh - 1.564947219*nl) - 1.96563404*nh*nl - 
       2.062682812*nl^2 + (23.6297284*nh + 6.278064188*nl)/Nc}, 
     {0.5585295824, 0.1425102668, -44.50359394 - 10.78192844/Nc^2 + 
       17.07131216*Nc^2 + 0.4517070417*nh^2 + 
       Nc*(-3.138534183*nh - 1.486892688*nl) - 1.969692292*nh*nl - 
       2.066941431*nl^2 + (23.93594275*nh + 5.947834909*nl)/Nc}, 
     {0.5675341335, 0.1425102668, -43.53675019 - 14.2258594/Nc^2 + 
       17.02873462*Nc^2 + 0.4527928278*nh^2 + 
       Nc*(-3.196165292*nh - 1.410532645*nl) - 1.97442692*nh*nl - 
       2.071909821*nl^2 + (24.25506205*nh + 5.620858563*nl)/Nc}, 
     {0.5765386847, 0.1425102668, -42.57388455 - 17.7631609/Nc^2 + 
       16.99031627*Nc^2 + 0.4540337263*nh^2 + 
       Nc*(-3.25384736*nh - 1.335689477*nl) - 1.979837923*nh*nl - 
       2.07758798*nl^2 + (24.58758097*nh + 5.296178394*nl)/Nc}, 
     {0.5855432358, 0.1425102668, -41.61464493 - 21.39663531/Nc^2 + 
       16.95598757*Nc^2 + 0.4554297371*nh^2 + 
       Nc*(-3.311652172*nh - 1.262191102*nl) - 1.985925301*nh*nl - 
       2.083975909*nl^2 + (24.93401051*nh + 4.972821057*nl)/Nc}, 
     {0.594547787, 0.1425102668, -40.65858678 - 25.12963444/Nc^2 + 
       16.92566483*Nc^2 + 0.4569808602*nh^2 + 
       Nc*(-3.369647968*nh - 1.18987069*nl) - 1.992689055*nh*nl - 
       2.091073608*nl^2 + (25.2948808*nh + 4.649793957*nl)/Nc}, 
     {0.6035523381, 0.1425102668, -39.70517934 - 28.96609096/Nc^2 + 
       16.89925134*Nc^2 + 0.4586870957*nh^2 + 
       Nc*(-3.427899665*nh - 1.1185664*nl) - 2.000129184*nh*nl - 
       2.098881077*nl^2 + (25.67074397*nh + 4.326082476*nl)/Nc}, 
     {0.6125568892, 0.1425102668, -38.75381135 - 32.91055644/Nc^2 + 
       16.87663857*Nc^2 + 0.4605484434*nh^2 + 
       Nc*(-3.486469065*nh - 1.048121136*nl) - 2.008245689*nh*nl - 
       2.107398316*nl^2 + (26.06217742*nh + 4.000646945*nl)/Nc}, 
     {0.6215614404, 0.1425102668, -37.80379655 - 36.96824558/Nc^2 + 
       16.85770715*Nc^2 + 0.4625649034*nh^2 + 
       Nc*(-3.545415048*nh - 0.9783823142*nl) - 2.017038569*nh*nl - 
       2.116625324*nl^2 + (26.46978736*nh + 3.672419415*nl)/Nc}, 
     {0.6305659915, 0.1425102668, -36.8543791 - 41.14508796/Nc^2 + 
       16.84232779*Nc^2 + 0.4647364758*nh^2 + 
       Nc*(-3.604793748*nh - 0.9092016562*nl) - 2.026507824*nh*nl - 
       2.126562103*nl^2 + (26.89421262*nh + 3.340300159*nl)/Nc}, 
     {0.6395705427, 0.1425102668, -35.90473862 - 45.44778887/Nc^2 + 
       16.83036218*Nc^2 + 0.4670631605*nh^2 + 
       Nc*(-3.664658717*nh - 0.84043498*nl) - 2.036653455*nh*nl - 
       2.137208652*nl^2 + (27.33612909*nh + 3.003153809*nl)/Nc}, 
     {0.6485750938, 0.1425102668, -34.9539955 - 49.88389927/Nc^2 + 
       16.82166371*Nc^2 + 0.4695449574*nh^2 + 
       Nc*(-3.725061076*nh - 0.771942019*nl) - 2.047475461*nh*nl - 
       2.14856497*nl^2 + (27.79625451*nh + 2.659805199*nl)/Nc}, 
     {0.6575796449, 0.1425102668, -34.00121598 - 54.46189784/Nc^2 + 
       16.81607823*Nc^2 + 0.4721818667*nh^2 + 
       Nc*(-3.786049659*nh - 0.7035862392*nl) - 2.058973842*nh*nl - 
       2.160631058*nl^2 + (28.27535389*nh + 2.309034709*nl)/Nc}, 
     {0.6665841961, 0.1425102668, -33.04541756 - 59.19128586/Nc^2 + 
       16.81344468*Nc^2 + 0.4749738883*nh^2 + 
       Nc*(-3.847671143*nh - 0.6352346759*nl) - 2.071148599*nh*nl - 
       2.173406916*nl^2 + (28.77424574*nh + 1.949573163*nl)/Nc}, 
     {0.6755887472, 0.1425102668, -32.08557465 - 64.08269746/Nc^2 + 
       16.81359572*Nc^2 + 0.4779210222*nh^2 + 
       Nc*(-3.909970166*nh - 0.566757779*nl) - 2.083999732*nh*nl - 
       2.186892544*nl^2 + (29.29380891*nh + 1.580096151*nl)/Nc}, 
     {0.305499778, 0.1804721767, -59.93980138 + 36.28726341/Nc^2 + 
       19.3450643*Nc^2 + 0.257871568*nh^2 + 
       Nc*(-1.256821848*nh - 4.910185561*nl) - 2.335262401*nh*nl - 
       2.188625718*nl^2 + (16.13302208*nh + 16.00689215*nl)/Nc}, 
     {0.3154741484, 0.1804721767, -59.37804833 + 36.16886571/Nc^2 + 
       19.27132854*Nc^2 + 0.2559202551*nh^2 + 
       Nc*(-1.343868389*nh - 4.665119171*nl) - 2.317591482*nh*nl - 
       2.172064398*nl^2 + (16.20649543*nh + 15.18522713*nl)/Nc}, 
     {0.3254485187, 0.1804721767, -58.72137143 + 35.77449504/Nc^2 + 
       19.18335447*Nc^2 + 0.2540716429*nh^2 + 
       Nc*(-1.426028514*nh - 4.433039919*nl) - 2.300850611*nh*nl - 
       2.156374726*nl^2 + (16.27952048*nh + 14.4000888*nl)/Nc}, 
     {0.3354228891, 0.1804721767, -57.98344949 + 35.12803219/Nc^2 + 
       19.08403724*Nc^2 + 0.2523257314*nh^2 + 
       Nc*(-1.503789786*nh - 4.21312789*nl) - 2.285039789*nh*nl - 
       2.141556703*nl^2 + (16.35314*nh + 13.64950259*nl)/Nc}, 
     {0.3453972594, 0.1804721767, -57.17626456 + 34.25066484/Nc^2 + 
       18.975892*Nc^2 + 0.2506825205*nh^2 + 
       Nc*(-1.577591669*nh - 4.004619325*nl) - 2.270159015*nh*nl - 
       2.127610328*nl^2 + (16.42830455*nh + 12.93159677*nl)/Nc}, 
     {0.3553716298, 0.1804721767, -56.31032006 + 33.16121274/Nc^2 + 
       18.86110482*Nc^2 + 0.2491420103*nh^2 + 
       Nc*(-1.647831433*nh - 3.806800953*nl) - 2.256208289*nh*nl - 
       2.114535602*nl^2 + (16.50588456*nh + 12.24459064*nl)/Nc}, 
     {0.3653460002, 0.1804721767, -55.39482588 + 31.87640299/Nc^2 + 
       18.74157575*Nc^2 + 0.2477042008*nh^2 + 
       Nc*(-1.714869176*nh - 3.619005074*nl) - 2.243187612*nh*nl - 
       2.102332524*nl^2 + (16.58668066*nh + 11.58678423*nl)/Nc}, 
     {0.3753203705, 0.1804721767, -54.43785585 + 30.41110355/Nc^2 + 
       18.61895543*Nc^2 + 0.246369092*nh^2 + 
       Nc*(-1.779032144*nh - 3.440605232*nl) - 2.231096983*nh*nl - 
       2.091001094*nl^2 + (16.67143269*nh + 10.95654908*nl)/Nc}, 
     {0.3852947409, 0.1804721767, -53.44648245 + 28.778522/Nc^2 + 
       18.49467638*Nc^2 + 0.2451366838*nh^2 + 
       Nc*(-1.840618447*nh - 3.271012414*nl) - 2.219936402*nh*nl - 
       2.080541313*nl^2 + (16.76082742*nh + 10.35232008*nl)/Nc}, 
     {0.3952691112, 0.1804721767, -52.42689254 + 26.99037521/Nc^2 + 
       18.36997974*Nc^2 + 0.2440069764*nh^2 + 
       Nc*(-1.899900269*nh - 3.109671707*nl) - 2.20970587*nh*nl - 
       2.07095318*nl^2 + (16.85550537*nh + 9.772588183*nl)/Nc}, 
     {0.4052434816, 0.1804721767, -51.38448698 + 25.05703419/Nc^2 + 
       18.24593839*Nc^2 + 0.2429799696*nh^2 + 
       Nc*(-1.957126661*nh - 2.956059318*nl) - 2.200405386*nh*nl - 
       2.062236696*nl^2 + (16.95606681*nh + 9.215893744*nl)/Nc}, 
     {0.415217852, 0.1804721767, -50.3239669 + 22.98764805/Nc^2 + 
       18.12347679*Nc^2 + 0.2420556635*nh^2 + 
       Nc*(-2.012525965*nh - 2.809679942*nl) - 2.192034951*nh*nl - 
       2.05439186*nl^2 + (17.06307709*nh + 8.680820596*nl)/Nc}, 
     {0.4251922223, 0.1804721767, -49.2494085 + 20.79024991/Nc^2 + 
       18.00338824*Nc^2 + 0.241234058*nh^2 + 
       Nc*(-2.066307946*nh - 2.670064409*nl) - 2.184594564*nh*nl - 
       2.047418673*nl^2 + (17.17707131*nh + 8.165990555*nl)/Nc}, 
     {0.4351665927, 0.1804721767, -48.16432814 + 18.47184711/Nc^2 + 
       17.88634987*Nc^2 + 0.2405151533*nh^2 + 
       Nc*(-2.118665651*nh - 2.536767572*nl) - 2.178084225*nh*nl - 
       2.041317134*nl^2 + (17.29855866*nh + 7.670058382*nl)/Nc}, 
     {0.445140963, 0.1804721767, -47.07173926 + 16.03849828/Nc^2 + 
       17.77293567*Nc^2 + 0.2398989492*nh^2 + 
       Nc*(-2.169777046*nh - 2.409366439*nl) - 2.172503935*nh*nl - 
       2.036087243*nl^2 + (17.42802626*nh + 7.191707163*nl)/Nc}, 
     {0.4551153334, 0.1804721767, -45.97420208 + 13.49537805/Nc^2 + 
       17.66362795*Nc^2 + 0.2393854458*nh^2 + 
       Nc*(-2.219806471*nh - 2.287458459*nl) - 2.167853693*nh*nl - 
       2.031729001*nl^2 + (17.56594266*nh + 6.72964392*nl)/Nc}, 
     {0.4650897037, 0.1804721767, -44.8738674 + 10.84683179/Nc^2 + 
       17.55882729*Nc^2 + 0.2389746431*nh^2 + 
       Nc*(-2.268905909*nh - 2.170660011*nl) - 2.164133499*nh*nl - 
       2.028242407*nl^2 + (17.71276119*nh + 6.28259556*nl)/Nc}, 
     {0.4750640741, 0.1804721767, -43.77251495 + 8.096420386/Nc^2 + 
       17.45886137*Nc^2 + 0.2386665411*nh^2 + 
       Nc*(-2.317216133*nh - 2.058605009*nl) - 2.161343354*nh*nl - 
       2.025627462*nl^2 + (17.86892293*nh + 5.849304958*nl)/Nc}, 
     {0.4850384445, 0.1804721767, -42.67158742 + 5.246957002/Nc^2 + 
       17.36399269*Nc^2 + 0.2384611397*nh^2 + 
       Nc*(-2.364867711*nh - 1.950943664*nl) - 2.159483257*nh*nl - 
       2.023884165*nl^2 + (18.03485965*nh + 5.428527272*nl)/Nc}, 
     {0.4950128148, 0.1804721767, -41.5722204 + 2.300535691/Nc^2 + 
       17.27442544*Nc^2 + 0.238358439*nh^2 + 
       Nc*(-2.411981908*nh - 1.847341346*nl) - 2.158553209*nh*nl - 
       2.023012517*nl^2 + (18.21099654*nh + 5.019026332*nl)/Nc}, 
     {0.5049871852, 0.1804721767, -40.47526897 - 0.7414473017/Nc^2 + 
       17.19031152*Nc^2 + 0.238358439*nh^2 + 
       Nc*(-2.458671494*nh - 1.747477545*nl) - 2.158553209*nh*nl - 
       2.023012517*nl^2 + (18.39775488*nh + 4.61957113*nl)/Nc}, 
     {0.5149615555, 0.1804721767, -39.38133142 - 3.878278844/Nc^2 + 
       17.11175593*Nc^2 + 0.2384611397*nh^2 + 
       Nc*(-2.505041465*nh - 1.651044943*nl) - 2.159483257*nh*nl - 
       2.023884165*nl^2 + (18.59555466*nh + 4.228932389*nl)/Nc}, 
     {0.5249359259, 0.1804721767, -38.29077012 - 7.109921349/Nc^2 + 
       17.03882152*Nc^2 + 0.2386665411*nh^2 + 
       Nc*(-2.551189692*nh - 1.557748544*nl) - 2.161343354*nh*nl - 
       2.025627462*nl^2 + (18.80481716*nh + 3.845879101*nl)/Nc}, 
     {0.5349102963, 0.1804721767, -37.20373047 - 10.4370113/Nc^2 + 
       16.97153325*Nc^2 + 0.2389746431*nh^2 + 
       Nc*(-2.597207505*nh - 1.467304895*nl) - 2.164133499*nh*nl - 
       2.028242407*nl^2 + (19.02596757*nh + 3.469175097*nl)/Nc}, 
     {0.5448846666, 0.1804721767, -36.12015755 - 13.86086466/Nc^2 + 
       16.90988198*Nc^2 + 0.2393854458*nh^2 + 
       Nc*(-2.643180219*nh - 1.379441363*nl) - 2.167853693*nh*nl - 
       2.031729001*nl^2 + (19.25943766*nh + 3.097575533*nl)/Nc}, 
     {0.554859037, 0.1804721767, -35.03981125 - 17.38348896/Nc^2 + 
       16.85382787*Nc^2 + 0.2398989492*nh^2 + 
       Nc*(-2.68918761*nh - 1.29389547*nl) - 2.172503935*nh*nl - 
       2.036087243*nl^2 + (19.50566851*nh + 2.729823285*nl)/Nc}, 
     {0.5648334073, 0.1804721767, -33.96227985 - 21.00760208/Nc^2 + 
       16.80330337*Nc^2 + 0.2405151533*nh^2 + 
       Nc*(-2.735304346*nh - 1.210414292*nl) - 2.178084225*nh*nl - 
       2.041317134*nl^2 + (19.76511344*nh + 2.364645259*nl)/Nc}, 
     {0.5748077777, 0.1804721767, -32.8869922 - 24.73665884/Nc^2 + 
       16.75821596*Nc^2 + 0.241234058*nh^2 + 
       Nc*(-2.781600375*nh - 1.12875389*nl) - 2.184594564*nh*nl - 
       2.047418673*nl^2 + (20.03824102*nh + 2.000748481*nl)/Nc}, 
     {0.584782148, 0.1804721767, -31.81322893 - 28.57488508/Nc^2 + 
       16.71845062*Nc^2 + 0.2420556635*nh^2 + 
       Nc*(-2.828141284*nh - 1.048678801*nl) - 2.192034951*nh*nl - 
       2.05439186*nl^2 + (20.32553836*nh + 1.636816031*nl)/Nc}, 
     {0.5947565184, 0.1804721767, -30.74013248 - 32.52732094/Nc^2 + 
       16.68387196*Nc^2 + 0.2429799696*nh^2 + 
       Nc*(-2.874988618*nh - 0.969961551*nl) - 2.200405386*nh*nl - 
       2.062236696*nl^2 + (20.62751464*nh + 1.271502675*nl)/Nc}, 
     {0.6047308888, 0.1804721767, -29.66671651 - 36.59987325/Nc^2 + 
       16.65432626*Nc^2 + 0.2440069764*nh^2 + 
       Nc*(-2.922200174*nh - 0.8923822184*nl) + 
       (20.94470499*nh + 0.9034302277*nl)/Nc - 2.20970587*nh*nl - 
       2.07095318*nl^2}, {0.6147052591, 0.1804721767, 
      -28.59187453 - 40.79937916/Nc^2 + 16.62964322*Nc^2 + 
       0.2451366838*nh^2 + Nc*(-2.969830273*nh - 0.8157280227*nl) + 
       (21.27767472*nh + 0.5311825176*nl)/Nc - 2.219936402*nh*nl - 
       2.080541313*nl^2}, {0.6246796295, 0.1804721767, 
      -27.51438791 - 45.13368208/Nc^2 + 16.60963755*Nc^2 + 0.246369092*nh^2 + 
       Nc*(-3.017930002*nh - 0.7397929398*nl) + 
       (21.62702412*nh + 0.1532999105*nl)/Nc - 2.231096983*nh*nl - 
       2.091001094*nl^2}, {0.6346539998, 0.1804721767, 
      -26.4329337 - 49.61172126/Nc^2 + 16.59411047*Nc^2 + 0.2477042008*nh^2 + 
       Nc*(-3.066547439*nh - 0.6643773544*nl) + 
       (21.99339372*nh - 0.2317266515*nl)/Nc - 2.243187612*nh*nl - 
       2.102332524*nl^2}, {0.6446283702, 0.1804721767, 
      -25.34609196 - 54.24363851/Nc^2 + 16.582851*Nc^2 + 0.2491420103*nh^2 + 
       (22.37747028*nh - 0.6254622773*nl)/Nc + 
       Nc*(-3.115727863*nh - 0.5892877241*nl) - 2.256208289*nh*nl - 
       2.114535602*nl^2}, {0.6546027406, 0.1804721767, 
      -24.25235315 - 59.04090323/Nc^2 + 16.57563716*Nc^2 + 
       0.2506825205*nh^2 + (22.77999363*nh - 1.02953542*nl)/Nc + 
       Nc*(-3.165513938*nh - 0.5143362778*nl) - 2.270159015*nh*nl - 
       2.127610328*nl^2}, {0.6645771109, 0.1804721767, 
      -23.15012548 - 64.01646041/Nc^2 + 16.57223702*Nc^2 + 
       0.2523257314*nh^2 + (23.20176441*nh - 1.445646059*nl)/Nc + 
       Nc*(-3.215945887*nh - 0.4393407275*nl) - 2.285039789*nh*nl - 
       2.141556703*nl^2}, {0.6745514813, 0.1804721767, 
      -22.03774248 - 69.18490539/Nc^2 + 16.57240976*Nc^2 + 
       0.2540716429*nh^2 + (23.64365305*nh - 1.875574883*nl)/Nc + 
       Nc*(-3.267061657*nh - 0.3641239982*nl) - 2.300850611*nh*nl - 
       2.156374726*nl^2}, {0.6845258516, 0.1804721767, 
      -20.91347114 - 74.56268984/Nc^2 + 16.57590647*Nc^2 + 
       0.2559202551*nh^2 + (24.10661012*nh - 2.321193627*nl)/Nc + 
       Nc*(-3.318897062*nh - 0.2885139833*nl) - 2.317591482*nh*nl - 
       2.172064398*nl^2}, {0.694500222, 0.1804721767, 
      -19.77552065 - 80.16836691/Nc^2 + 16.58247102*Nc^2 + 0.257871568*nh^2 + 
       (24.59167837*nh - 2.78447687*nl)/Nc + 
       Nc*(-3.371485921*nh - 0.212343305*nl) - 2.335262401*nh*nl - 
       2.188625718*nl^2}, {0.2853440701, 0.2285463865, 
      -52.80463941 + 29.51123753/Nc^2 + 19.51387676*Nc^2 + 
       0.01192361958*nh^2 + Nc*(-1.236801573*nh - 5.080776878*nl) - 
       2.596078106*nh*nl - 2.190124191*nl^2 + (13.84080954*nh + 14.183256*nl)/
        Nc}, {0.2963520665, 0.2285463865, -52.33600654 + 29.70842251/Nc^2 + 
       19.4361484*Nc^2 + 0.01181371591*nh^2 + 
       Nc*(-1.297459048*nh - 4.785333966*nl) - 2.572149255*nh*nl - 
       2.169937143*nl^2 + (13.81949421*nh + 13.2419187*nl)/Nc}, 
     {0.3073600629, 0.2285463865, -51.72771913 + 29.54073974/Nc^2 + 
       19.33620732*Nc^2 + 0.01170959665*nh^2 + 
       Nc*(-1.353672012*nh - 4.507701556*nl) - 2.549479818*nh*nl - 
       2.150812571*nl^2 + (13.79953504*nh + 12.34805847*nl)/Nc}, 
     {0.3183680593, 0.2285463865, -51.00191372 + 29.04632867/Nc^2 + 
       19.21882688*Nc^2 + 0.01161126179*nh^2 + 
       Nc*(-1.405995881*nh - 4.24660867*nl) - 2.528069795*nh*nl - 
       2.132750476*nl^2 + (13.7820676*nh + 11.49870662*nl)/Nc}, 
     {0.3293760557, 0.2285463865, -50.17759364 + 28.25838521/Nc^2 + 
       19.08807243*Nc^2 + 0.01151871133*nh^2 + 
       Nc*(-1.454918227*nh - 4.000886925*nl) - 2.507919184*nh*nl - 
       2.115750856*nl^2 + (13.76809493*nh + 10.69108677*nl)/Nc}, 
     {0.3403840521, 0.2285463865, -49.27109591 + 27.20586324/Nc^2 + 
       18.94741049*Nc^2 + 0.01143194528*nh^2 + 
       Nc*(-1.500868643*nh - 3.769458523*nl) - 2.489027987*nh*nl - 
       2.099813713*nl^2 + (13.75850753*nh + 9.922590129*nl)/Nc}, 
     {0.3513920486, 0.2285463865, -48.29647633 + 25.91405258/Nc^2 + 
       18.7997986*Nc^2 + 0.01135096363*nh^2 + 
       Nc*(-1.544226907*nh - 3.551325998*nl) - 2.471396202*nh*nl - 
       2.084939046*nl^2 + (13.75409997*nh + 9.190754269*nl)/Nc}, 
     {0.362400045, 0.2285463865, -47.26582912 + 24.40505781/Nc^2 + 
       18.64775982*Nc^2 + 0.01127576638*nh^2 + 
       Nc*(-1.585329801*nh - 3.345563443*nl) - 2.455023831*nh*nl - 
       2.071126855*nl^2 + (13.75558486*nh + 8.493244803*nl)/Nc}, 
     {0.3734080414, 0.2285463865, -46.18955367 + 22.69819661/Nc^2 + 
       18.49344472*Nc^2 + 0.01120635354*nh^2 + 
       Nc*(-1.624476831*nh - 3.151308929*nl) - 2.439910873*nh*nl - 
       2.058377141*nl^2 + (13.7636046*nh + 7.827839347*nl)/Nc}, 
     {0.3844160378, 0.2285463865, -45.07657828 + 20.81033247/Nc^2 + 
       18.33868338*Nc^2 + 0.0111427251*nh^2 + 
       Nc*(-1.661935049*nh - 2.967757957*nl) - 2.426057328*nh*nl - 
       2.046689902*nl^2 + (13.77874144*nh + 7.192413516*nl)/Nc}, 
     {0.3954240342, 0.2285463865, -43.93454895 + 18.75615343/Nc^2 + 
       18.18502909*Nc^2 + 0.01108488107*nh^2 + 
       Nc*(-1.697943148*nh - 2.794157753*nl) - 2.413463196*nh*nl - 
       2.03606514*nl^2 + (13.80152606*nh + 6.584928528*nl)/Nc}, 
     {0.4064320306, 0.2285463865, -42.76998911 + 16.54840602/Nc^2 + 
       18.03379533*Nc^2 + 0.01103282143*nh^2 + 
       Nc*(-1.732714938*nh - 2.629802286*nl) - 2.402128478*nh*nl - 
       2.026502854*nl^2 + (13.832445*nh + 6.003420168*nl)/Nc}, 
     {0.417440027, 0.2285463865, -41.58843562 + 14.19809167/Nc^2 + 
       17.8860872*Nc^2 + 0.01098654621*nh^2 + 
       Nc*(-1.766442335*nh - 2.474027897*nl) - 2.392053173*nh*nl - 
       2.018003044*nl^2 + (13.87194713*nh + 5.445988883*nl)/Nc}, 
     {0.4284480234, 0.2285463865, -40.39455484 + 11.71463167/Nc^2 + 
       17.74282819*Nc^2 + 0.01094605538*nh^2 + 
       Nc*(-1.799297915*nh - 2.326209452*nl) - 2.383237281*nh*nl - 
       2.010565711*nl^2 + (13.92044934*nh + 4.910790833*nl)/Nc}, 
     {0.4394560198, 0.2285463865, -39.1922422 + 9.106005242/Nc^2 + 
       17.60478307*Nc^2 + 0.01091134896*nh^2 + 
       Nc*(-1.83143713*nh - 2.185756936*nl) - 2.375680802*nh*nl - 
       2.004190854*nl^2 + (13.97834156*nh + 4.396029722*nl)/Nc}, 
     {0.4504640162, 0.2285463865, -37.98470774 + 6.378864563/Nc^2 + 
       17.47257765*Nc^2 + 0.01088242694*nh^2 + 
       Nc*(-1.863000217*nh - 2.052112445*nl) - 2.369383736*nh*nl - 
       1.998878473*nl^2 + (14.04599132*nh + 3.899949282*nl)/Nc}, 
     {0.4614720126, 0.2285463865, -36.77455001 + 3.538629777/Nc^2 + 
       17.34671572*Nc^2 + 0.01085928933*nh^2 + 
       Nc*(-1.89411386*nh - 1.924747496*nl) - 2.364346083*nh*nl - 
       1.994628568*nl^2 + (14.1237478*nh + 3.420826285*nl)/Nc}, 
     {0.472480009, 0.2285463865, -35.56382003 + 0.5895664244/Nc^2 + 
       17.22759371*Nc^2 + 0.01084193612*nh^2 + 
       Nc*(-1.924892642*nh - 1.803160632*nl) - 2.360567844*nh*nl - 
       1.991441139*nl^2 + (14.21194562*nh + 2.956963989*nl)/Nc}, 
     {0.4834880054, 0.2285463865, -34.35407672 - 2.465152814/Nc^2 + 
       17.11551352*Nc^2 + 0.01083036731*nh^2 + 
       Nc*(-1.955440312*nh - 1.686875286*nl) - 2.358049017*nh*nl - 
       1.989316187*nl^2 + (14.31090832*nh + 2.50668592*nl)/Nc}, 
     {0.4944960018, 0.2285463865, -33.14643523 - 5.623400576/Nc^2 + 
       17.01069349*Nc^2 + 0.01082458291*nh^2 + 
       Nc*(-1.985850897*nh - 1.575437847*nl) - 2.356789604*nh*nl - 
       1.98825371*nl^2 + (14.42095167*nh + 2.068329901*nl)/Nc}, 
     {0.5055039982, 0.2285463865, -31.94160903 - 8.884060356/Nc^2 + 
       16.91327818*Nc^2 + 0.01082458291*nh^2 + 
       Nc*(-2.016209683*nh - 1.468415938*nl) - 2.356789604*nh*nl - 
       1.98825371*nl^2 + (14.54238681*nh + 1.640242266*nl)/Nc}, 
     {0.5165119946, 0.2285463865, -30.73994673 - 12.24700436/Nc^2 + 
       16.82334674*Nc^2 + 0.01083036731*nh^2 + 
       Nc*(-2.046594075*nh - 1.365396849*nl) - 2.358049017*nh*nl - 
       1.989316187*nl^2 + (14.67552337*nh + 1.220772175*nl)/Nc}, 
     {0.527519991, 0.2285463865, -29.54146435 - 15.71308319/Nc^2 + 
       16.74092039*Nc^2 + 0.01084193612*nh^2 + 
       Nc*(-2.077074364*nh - 1.265986126*nl) + 
       (14.82067251*nh + 0.8082659622*nl)/Nc - 2.360567844*nh*nl - 
       1.991441139*nl^2}, {0.5385279874, 0.2285463865, 
      -28.34587364 - 19.2841271/Nc^2 + 16.66596893*Nc^2 + 
       0.01085928933*nh^2 + Nc*(-2.107714407*nh - 1.169806288*nl) + 
       (14.97814999*nh + 0.4010614522*nl)/Nc - 2.364346083*nh*nl - 
       1.994628568*nl^2}, {0.5495359838, 0.2285463865, 
      -27.15260695 - 22.96295903/Nc^2 + 16.59841643*Nc^2 + 
       0.01088242695*nh^2 + Nc*(-2.138572225*nh - 1.076495667*nl) + 
       (15.14827936*nh - 0.00251783104*nl)/Nc - 2.369383736*nh*nl - 
       1.998878473*nl^2}, {0.5605439802, 0.2285463865, 
      -25.96083927 - 26.7534196/Nc^2 + 16.53814639*Nc^2 + 
       0.01091134897*nh^2 + Nc*(-2.169700544*nh - 0.9857073486*nl) + 
       (15.33139522*nh - 0.4041686292*nl)/Nc - 2.375680802*nh*nl - 
       2.004190854*nl^2}, {0.5715519766, 0.2285463865, 
      -24.76950761 - 30.66040479/Nc^2 + 16.48500616*Nc^2 + 
       0.01094605539*nh^2 + Nc*(-2.201147272*nh - 0.8971082011*nl) + 
       (15.52784677*nh - 0.8056141693*nl)/Nc - 2.383237281*nh*nl - 
       2.010565711*nl^2}, {0.582559973, 0.2285463865, 
      -23.57732825 - 34.6899173/Nc^2 + 16.43881092*Nc^2 + 
       0.01098654622*nh^2 + (15.73800152*nh - 1.20861072*nl)/Nc + 
       Nc*(-2.232955931*nh - 0.8103779966*nl) - 2.392053173*nh*nl - 
       2.018003044*nl^2}, {0.5935679694, 0.2285463865, 
      -22.38281208 - 38.84913287/Nc^2 + 16.39934725*Nc^2 + 
       0.01103282145*nh^2 + (15.96224941*nh - 1.614954578*nl)/Nc + 
       Nc*(-2.265166042*nh - 0.7252085997*nl) - 2.402128478*nh*nl - 
       2.026502854*nl^2}, {0.6045759658, 0.2285463865, 
      -21.18427834 - 43.14648323/Nc^2 + 16.36637623*Nc^2 + 
       0.01108488108*nh^2 + (16.20100734*nh - 2.026489583*nl)/Nc + 
       Nc*(-2.297813469*nh - 0.6413032254*nl) - 2.413463196*nh*nl - 
       2.03606514*nl^2}, {0.6155839622, 0.2285463865, 
      -19.97986702 - 47.59175811/Nc^2 + 16.33963623*Nc^2 + 
       0.01114272512*nh^2 + (16.45472417*nh - 2.445115285*nl)/Nc + 
       Nc*(-2.330930733*nh - 0.5583757568*nl) - 2.426057328*nh*nl - 
       2.046689902*nl^2}, {0.6265919586, 0.2285463865, 
      -18.76755014 - 52.19622893/Nc^2 + 16.31884543*Nc^2 + 
       0.01120635356*nh^2 + (16.72388643*nh - 2.872795904*nl)/Nc + 
       Nc*(-2.364547291*nh - 0.4761501164*nl) - 2.439910873*nh*nl - 
       2.058377141*nl^2}, {0.637599955, 0.2285463865, 
      -17.5451422 - 56.9727979/Nc^2 + 16.30370407*Nc^2 + 0.0112757664*nh^2 + 
       (17.00902482*nh - 3.311570219*nl)/Nc + 
       Nc*(-2.398689792*nh - 0.394359687*nl) - 2.455023831*nh*nl - 
       2.071126855*nl^2}, {0.6486079514, 0.2285463865, 
      -16.31030998 - 61.93617696/Nc^2 + 16.29389635*Nc^2 + 
       0.01135096365*nh^2 + (17.31072157*nh - 3.763562615*nl)/Nc + 
       Nc*(-2.433382307*nh - 0.3127467765*nl) - 2.471396202*nh*nl - 
       2.084939046*nl^2}, {0.6596159479, 0.2285463865, 
      -15.06058199 - 67.1031022/Nc^2 + 16.28909234*Nc^2 + 0.0114319453*nh^2 + 
       (17.6296191*nh - 4.230995475*nl)/Nc + 
       Nc*(-2.468646536*nh - 0.231062122*nl) - 2.489027986*nh*nl - 
       2.099813713*nl^2}, {0.6706239443, 0.2285463865, 
      -13.79335791 - 72.49259066/Nc^2 + 16.28894949*Nc^2 + 
       0.01151871135*nh^2 + (17.96643001*nh - 4.716203192*nl)/Nc + 
       Nc*(-2.504501997*nh - 0.1490644339*nl) - 2.507919184*nh*nl - 
       2.115750856*nl^2}, {0.6816319407, 0.2285463865, 
      -12.5059181 - 78.12624912/Nc^2 + 16.29311409*Nc^2 + 
       0.01161126181*nh^2 + (18.32194887*nh - 5.221648187*nl)/Nc + 
       Nc*(-2.540966198*nh - 0.06651996672*nl) - 2.528069795*nh*nl - 
       2.132750476*nl^2}, {0.6926399371, 0.2285463865, 
      -11.19543394 - 84.02864527/Nc^2 + 16.30122259*Nc^2 + 
       0.01170959667*nh^2 + (18.69706618*nh - 5.74993925*nl)/Nc + 
       Nc*(-2.578054797*nh + 0.01679787402*nl) - 2.549479818*nh*nl - 
       2.150812571*nl^2}, {0.7036479335, 0.2285463865, 
      -9.858979113 - 90.22775668/Nc^2 + 16.31290274*Nc^2 + 
       0.01181371594*nh^2 + (19.09278498*nh - 6.303852765*nl)/Nc + 
       Nc*(-2.615781741*nh + 0.1011088995*nl) - 2.572149255*nh*nl - 
       2.169937143*nl^2}, {0.7146559299, 0.2285463865, 
      -8.493542592 - 96.75551585/Nc^2 + 16.32777464*Nc^2 + 
       0.01192361961*nh^2 + (19.51024084*nh - 6.886357429*nl)/Nc + 
       Nc*(-2.654159397*nh + 0.1866264804*nl) - 2.596078106*nh*nl - 
       2.190124191*nl^2}, {0.2641131677, 0.2894266125, 
      -46.98489768 + 23.32058859/Nc^2 + 19.72397246*Nc^2 - 
       0.2555354998*nh^2 + Nc*(-1.232246615*nh - 5.263931779*nl) - 
       2.860826166*nh*nl - 2.191019502*nl^2 + 
       (11.89668842*nh + 12.7369661*nl)/Nc}, {0.2762099284, 0.2894266125, 
      -46.65228506 + 23.95158205/Nc^2 + 19.64472369*Nc^2 - 0.252690948*nh^2 + 
       Nc*(-1.253174937*nh - 4.906847137*nl) - 2.828980226*nh*nl - 
       2.166629667*nl^2 + (11.74920716*nh + 11.65446*nl)/Nc}, 
     {0.288306689, 0.2894266125, -46.11499838 + 24.0905708/Nc^2 + 
       19.53114068*Nc^2 - 0.2499961095*nh^2 + 
       Nc*(-1.271270405*nh - 4.574247469*nl) - 2.798810388*nh*nl - 
       2.143523509*nl^2 + (11.60749001*nh + 10.63433546*nl)/Nc}, 
     {0.3004034496, 0.2894266125, -45.40913177 + 23.79911422/Nc^2 + 
       19.39111741*Nc^2 - 0.2474509842*nh^2 + 
       Nc*(-1.287069822*nh - 4.264148215*nl) - 2.770316652*nh*nl - 
       2.121701025*nl^2 + (11.47256522*nh + 9.672087407*nl)/Nc}, 
     {0.3125002103, 0.2894266125, -44.56494341 + 23.12959107/Nc^2 + 
       19.2312199*Nc^2 - 0.2450555721*nh^2 + 
       Nc*(-1.30102363*nh - 3.97475415*nl) - 2.743499018*nh*nl - 
       2.101162217*nl^2 + (11.34528953*nh + 8.763572262*nl)/Nc}, 
     {0.3245969709, 0.2894266125, -43.60786316 + 22.12672484/Nc^2 + 
       19.05692209*Nc^2 - 0.2428098733*nh^2 + 
       Nc*(-1.313511072*nh - 3.70443356*nl) - 2.718357486*nh*nl - 
       2.081907085*nl^2 + (11.22637869*nh + 7.904955305*nl)/Nc}, 
     {0.3366937315, 0.2894266125, -42.55929722 + 20.82880191/Nc^2 + 
       18.87279386*Nc^2 - 0.2407138878*nh^2 + 
       Nc*(-1.324852308*nh - 3.451696794*nl) - 2.694892056*nh*nl - 
       2.063935628*nl^2 + (11.11643187*nh + 7.092666723*nl)/Nc}, 
     {0.3487904921, 0.2894266125, -41.43727607 + 19.26865182/Nc^2 + 
       18.6826521*Nc^2 - 0.2387676155*nh^2 + 
       Nc*(-1.335318165*nh - 3.215178363*nl) - 2.673102729*nh*nl - 
       2.047247847*nl^2 + (11.01595139*nh + 6.323364664*nl)/Nc}, 
     {0.3608872528, 0.2894266125, -40.25698016 + 17.47444145/Nc^2 + 
       18.48968313*Nc^2 - 0.2369710564*nh^2 + 
       Nc*(-1.345138047*nh - 2.993621849*nl) - 2.652989503*nh*nl - 
       2.031843741*nl^2 + (10.92535879*nh + 5.593903835*nl)/Nc}, 
     {0.3729840134, 0.2894266125, -39.03116945 + 15.47032217/Nc^2 + 
       18.29654252*Nc^2 - 0.2353242106*nh^2 + 
       Nc*(-1.3545064*nh - 2.785867147*nl) - 2.63455238*nh*nl - 
       2.017723311*nl^2 + (10.84500807*nh + 4.901308644*nl)/Nc}, 
     {0.385080774, 0.2894266125, -37.77053656 + 13.27695948/Nc^2 + 
       18.105437*Nc^2 - 0.2338270781*nh^2 + 
       Nc*(-1.36358802*nh - 2.59083956*nl) - 2.617791359*nh*nl - 
       2.004886556*nl^2 + (10.77519657*nh + 4.24274993*nl)/Nc}, 
     {0.3971775347, 0.2894266125, -36.48399901 + 10.91196829/Nc^2 + 
       17.91819216*Nc^2 - 0.2324796588*nh^2 + 
       Nc*(-1.372522457*nh - 2.40754048*nl) - 2.60270644*nh*nl - 
       1.993333476*nl^2 + (10.71617417*nh + 3.615524754*nl)/Nc}, 
     {0.4092742953, 0.2894266125, -35.17894221 + 8.390271405/Nc^2 + 
       17.73630864*Nc^2 - 0.2312819528*nh^2 + 
       Nc*(-1.381427669*nh - 2.235039349*nl) - 2.589297623*nh*nl - 
       1.983064072*nl^2 + (10.668151*nh + 3.017038606*nl)/Nc}, 
     {0.4213710559, 0.2894266125, -33.86142264 + 5.724394708/Nc^2 + 
       17.56100899*Nc^2 - 0.23023396*nh^2 + 
       Nc*(-1.390403077*nh - 2.072466698*nl) - 2.577564908*nh*nl - 
       1.974078344*nl^2 + (10.63130399*nh + 2.444789587*nl)/Nc}, 
     {0.4334678165, 0.2894266125, -32.53633848 + 2.924710296/Nc^2 + 
       17.39327713*Nc^2 - 0.2293356805*nh^2 + 
       Nc*(-1.399532142*nh - 1.919008093*nl) - 2.567508295*nh*nl - 
       1.966376291*nl^2 + (10.60578255*nh + 1.896354268*nl)/Nc}, 
     {0.4455645772, 0.2894266125, -31.20757351 - 0.0003644364815/Nc^2 + 
       17.23389142*Nc^2 - 0.2285871142*nh^2 + 
       Nc*(-1.408884534*nh - 1.773898849*nl) - 2.559127785*nh*nl - 
       1.959957914*nl^2 + (10.59171346*nh + 1.369374852*nl)/Nc}, 
     {0.4576613378, 0.2894266125, -29.87811902 - 3.044204791/Nc^2 + 
       17.08345281*Nc^2 - 0.2279882612*nh^2 + 
       Nc*(-1.418517971*nh - 1.636419398*nl) + 
       (10.58920526*nh + 0.8615474517*nl)/Nc - 2.552423376*nh*nl - 
       1.954823212*nl^2}, {0.4697580984, 0.2894266125, 
      -28.55017728 - 6.201849098/Nc^2 + 16.94240865*Nc^2 - 
       0.2275391215*nh^2 + Nc*(-1.428479787*nh - 1.505891198*nl) + 
       (10.59835208*nh + 0.370611176*nl)/Nc - 2.54739507*nh*nl - 
       1.950972185*nl^2}, {0.4818548591, 0.2894266125, 
      -27.22524979 - 9.469896903/Nc^2 + 16.81107309*Nc^2 - 0.227239695*nh^2 + 
       Nc*(-1.438808276*nh - 1.381673127*nl) + 
       (10.61923723*nh - 0.1056620734*nl)/Nc - 2.544042866*nh*nl - 
       1.948404834*nl^2}, {0.4939516197, 0.2894266125, 
      -25.90421276 - 12.84643216/Nc^2 + 16.68964445*Nc^2 - 
       0.2270899817*nh^2 + Nc*(-1.449533834*nh - 1.263158289*nl) + 
       (10.65193642*nh - 0.569477304*nl)/Nc - 2.542366764*nh*nl - 
       1.947121159*nl^2}, {0.5060483803, 0.2894266125, 
      -24.58738163 - 16.33096946/Nc^2 + 16.57822025*Nc^2 - 
       0.2270899817*nh^2 + Nc*(-1.460679954*nh - 1.149771159*nl) + 
       (10.6965209*nh - 1.023025824*nl)/Nc - 2.542366764*nh*nl - 
       1.947121159*nl^2}, {0.5181451409, 0.2894266125, 
      -23.27456656 - 19.92442121/Nc^2 + 16.47681005*Nc^2 - 0.227239695*nh^2 + 
       (10.75306044*nh - 1.46849439*nl)/Nc + 
       Nc*(-1.47226408*nh - 1.040965048*nl) - 2.544042866*nh*nl - 
       1.948404834*nl^2}, {0.5302419016, 0.2894266125, 
      -21.96512011 - 23.62908534/Nc^2 + 16.38534663*Nc^2 - 
       0.2275391215*nh^2 + (10.82162631*nh - 1.908074309*nl)/Nc + 
       Nc*(-1.484298343*nh - 0.9362198269*nl) - 2.54739507*nh*nl - 
       1.950972185*nl^2}, {0.5423386622, 0.2894266125, 
      -20.65797829 - 27.44865277/Nc^2 + 16.30369562*Nc^2 - 
       0.2279882612*nh^2 + (10.90229421*nh - 2.34397059*nl)/Nc + 
       Nc*(-1.496790207*nh - 0.835039888*nl) - 2.552423376*nh*nl - 
       1.954823212*nl^2}, {0.5544354228, 0.2894266125, 
      -19.35169586 - 31.38823546/Nc^2 + 16.23166395*Nc^2 - 
       0.2285871142*nh^2 + (10.99514744*nh - 2.778411331*nl)/Nc + 
       Nc*(-1.509743028*nh - 0.7369523036*nl) - 2.559127785*nh*nl - 
       1.959957914*nl^2}, {0.5665321835, 0.2894266125, 
      -18.04447688 - 35.45441518/Nc^2 + 16.16900707*Nc^2 - 
       0.2293356805*nh^2 + (11.10028015*nh - 3.213657421*nl)/Nc + 
       Nc*(-1.523156542*nh - 0.6415051707*nl) - 2.567508295*nh*nl - 
       1.966376291*nl^2}, {0.5786289441, 0.2894266125, 
      -16.734201 - 39.65531485/Nc^2 + 16.11543543*Nc^2 - 0.23023396*nh^2 + 
       (11.21780085*nh - 3.652012752*nl)/Nc + 
       Nc*(-1.537027293*nh - 0.5482661134*nl) - 2.577564908*nh*nl - 
       1.974078344*nl^2}, {0.5907257047, 0.2894266125, 
      -15.41844608 - 44.00069475/Nc^2 + 16.07061999*Nc^2 - 
       0.2312819528*nh^2 + (11.34783636*nh - 4.095835116*nl)/Nc + 
       Nc*(-1.551349008*nh - 0.4568209189*nl) - 2.589297623*nh*nl - 
       1.983064072*nl^2}, {0.6028224653, 0.2894266125, 
      -14.09450787 - 48.50207612/Nc^2 + 16.03419715*Nc^2 - 
       0.2324796588*nh^2 + (11.49053606*nh - 4.547547945*nl)/Nc + 
       Nc*(-1.566112929*nh - 0.366772305*nl) - 2.60270644*nh*nl - 
       1.993333476*nl^2}, {0.614919226, 0.2894266125, 
      -12.75941689 - 53.17289641/Nc^2 + 16.00577307*Nc^2 - 
       0.2338270781*nh^2 + (11.64607689*nh - 5.009653136*nl)/Nc + 
       Nc*(-1.5813081*nh - 0.2777387935*nl) - 2.617791359*nh*nl - 
       2.004886556*nl^2}, {0.6270159866, 0.2894266125, 
      -11.40995327 - 58.02870106/Nc^2 + 15.98492742*Nc^2 - 
       0.2353242106*nh^2 + (11.81466897*nh - 5.484745201*nl)/Nc + 
       Nc*(-1.596921625*nh - 0.1893536859*nl) - 2.63455238*nh*nl - 
       2.017723311*nl^2}, {0.6391127472, 0.2894266125, 
      -10.04265951 - 63.08737886/Nc^2 + 15.97121674*Nc^2 - 
       0.2369710564*nh^2 + (11.99656219*nh - 5.975527079*nl)/Nc + 
       Nc*(-1.612938896*nh - 0.1012641208*nl) - 2.652989503*nh*nl - 
       2.031843741*nl^2}, {0.6512095079, 0.2894266125, 
      -8.653852014 - 68.36944874/Nc^2 + 15.96417737*Nc^2 - 
       0.2387676155*nh^2 + (12.1920539*nh - 6.484827927*nl)/Nc + 
       Nc*(-1.629343793*nh - 0.01313021534*nl) - 2.673102729*nh*nl - 
       2.047247847*nl^2}, {0.6633062685, 0.2894266125, 
      -7.239631434 - 73.89840905/Nc^2 + 15.9633281*Nc^2 - 0.2407138877*nh^2 + 
       (12.40149808*nh - 7.015623342*nl)/Nc + 
       Nc*(-1.64611886*nh + 0.07537572184*nl) - 2.694892056*nh*nl - 
       2.063935628*nl^2}, {0.6754030291, 0.2894266125, 
      -5.795892355 - 79.70116382/Nc^2 + 15.96817243*Nc^2 - 
       0.2428098733*nh^2 + (12.62531628*nh - 7.571058616*nl)/Nc + 
       Nc*(-1.663245467*nh + 0.1645699207*nl) - 2.718357486*nh*nl - 
       2.081907085*nl^2}, {0.6874997897, 0.2894266125, 
      -4.318332882 - 85.80854321/Nc^2 + 15.97820066*Nc^2 - 
       0.2450555721*nh^2 + (12.86401082*nh - 8.1544756*nl)/Nc + 
       Nc*(-1.68070395*nh + 0.2547578156*nl) - 2.743499018*nh*nl - 
       2.101162217*nl^2}, {0.6995965504, 0.2894266125, 
      -2.802464582 - 92.25594245/Nc^2 + 15.99289165*Nc^2 - 
       0.2474509841*nh^2 + (13.11818087*nh - 8.769444104*nl)/Nc + 
       Nc*(-1.698473734*nh + 0.346234663*nl) - 2.770316652*nh*nl - 
       2.121701025*nl^2}, {0.711693311, 0.2894266125, 
      -1.243623618 - 99.08410957/Nc^2 + 16.01171452*Nc^2 - 
       0.2499961094*nh^2 + (13.38854217*nh - 9.419798853*nl)/Nc + 
       Nc*(-1.716533445*nh + 0.4392861088*nl) - 2.798810387*nh*nl - 
       2.143523509*nl^2}, {0.7237900716, 0.2894266125, 
      0.3630161887 - 106.3401239/Nc^2 + 16.03413*Nc^2 - 0.252690948*nh^2 + 
       (13.67595148*nh - 10.10968343*nl)/Nc + 
       Nc*(-1.734861016*nh + 0.5341887195*nl) - 2.828980226*nh*nl - 
       2.166629667*nl^2}, {0.7358868323, 0.2894266125, 
      2.022426929 - 114.0786189/Nc^2 + 16.05959178*Nc^2 - 0.2555354998*nh^2 + 
       (13.98143703*nh - 10.84360289*nl)/Nc + 
       Nc*(-1.753433767*nh + 0.6312104691*nl) - 2.860826166*nh*nl - 
       2.191019502*nl^2}, {0.2420519559, 0.3665241235, 
      -42.34708138 + 17.90961703/Nc^2 + 19.98694347*Nc^2 - 
       0.5371718869*nh^2 + Nc*(-1.251901691*nh - 5.461228423*nl) - 
       3.122229435*nh*nl - 2.190752188*nl^2 + 
       (10.26344542*nh + 11.56454466*nl)/Nc}, {0.2552800608, 0.3665241235, 
      -42.1978287 + 19.10275839/Nc^2 + 19.90991816*Nc^2 - 0.530020812*nh^2 + 
       Nc*(-1.216220278*nh - 5.02890986*nl) - 3.080664905*nh*nl - 
       2.161587905*nl^2 + (9.95280349*nh + 10.3158928*nl)/Nc}, 
     {0.2685081656, 0.3665241235, -41.74997966 + 19.62247192/Nc^2 + 
       19.78031886*Nc^2 - 0.5232461095*nh^2 + 
       Nc*(-1.181312764*nh - 4.630318093*nl) - 3.041287983*nh*nl - 
       2.133958584*nl^2 + (9.656684983*nh + 9.149905065*nl)/Nc}, 
     {0.2817362704, 0.3665241235, -41.06266106 + 19.56886943/Nc^2 + 
       19.61122186*Nc^2 - 0.5168477793*nh^2 + 
       Nc*(-1.147486655*nh - 4.262331748*nl) - 3.004098668*nh*nl - 
       2.107864226*nl^2 + (9.375557728*nh + 8.059676648*nl)/Nc}, 
     {0.2949643752, 0.3665241235, -40.18405967 + 19.02485322/Nc^2 + 
       19.41320018*Nc^2 - 0.5108258215*nh^2 + 
       Nc*(-1.114962705*nh - 3.922182104*nl) - 2.969096959*nh*nl - 
       2.08330483*nl^2 + (9.109713872*nh + 7.038985632*nl)/Nc}, 
     {0.3081924801, 0.3665241235, -39.15360962 + 18.05945277/Nc^2 + 
       19.19483587*Nc^2 - 0.5051802361*nh^2 + 
       Nc*(-1.083894516*nh - 3.607397003*nl) - 2.936282857*nh*nl - 
       2.060280395*nl^2 + (8.859309068*nh + 6.082179426*nl)/Nc}, 
     {0.3214205849, 0.3665241235, -38.0036737 + 16.73039199/Nc^2 + 
       18.96311314*Nc^2 - 0.499911023*nh^2 + 
       Nc*(-1.054383346*nh - 3.315755812*nl) - 2.905656362*nh*nl - 
       2.038790924*nl^2 + (8.624392097*nh + 5.18408324*nl)/Nc}, 
     {0.3346486897, 0.3665241235, -36.76085007 + 15.0860859/Nc^2 + 
       18.72372324*Nc^2 - 0.4950181823*nh^2 + 
       Nc*(-1.026489424*nh - 3.045252864*nl) - 2.877217474*nh*nl - 
       2.018836414*nl^2 + (8.404927488*nh + 4.339925343*nl)/Nc}, 
     {0.3478767945, 0.3665241235, -35.44699853 + 13.16720838/Nc^2 + 
       18.48130349*Nc^2 - 0.490501714*nh^2 + 
       Nc*(-1.00024067*nh - 2.79406753*nl) - 2.850966192*nh*nl - 
       2.000416867*nl^2 + (8.200812984*nh + 3.545275492*nl)/Nc}, 
     {0.3611048994, 0.3665241235, -34.08005377 + 11.00793352/Nc^2 + 
       18.23962629*Nc^2 - 0.486361618*nh^2 + 
       Nc*(-0.9756394719*nh - 2.560539498*nl) - 2.826902518*nh*nl - 
       1.983532282*nl^2 + (8.011893125*nh + 2.795993571*nl)/Nc}, 
     {0.3743330042, 0.3665241235, -32.67467559 + 8.636925295/Nc^2 + 
       18.00174998*Nc^2 - 0.4825978943*nh^2 + 
       Nc*(-0.9526679981*nh - 2.343148189*nl) - 2.80502645*nh*nl - 
       1.96818266*nl^2 + (7.83796992*nh + 2.088186374*nl)/Nc}, 
     {0.387561109, 0.3665241235, -31.24277244 + 6.078131077/Nc^2 + 
       17.77014009*Nc^2 - 0.4792105431*nh^2 + 
       Nc*(-0.9312923869*nh - 2.140495488*nl) - 2.785337989*nh*nl - 
       1.954367999*nl^2 + (7.678811287*nh + 1.418170784*nl)/Nc}, 
     {0.4007892138, 0.3665241235, -29.79392632 + 3.351420698/Nc^2 + 
       17.54676754*Nc^2 - 0.4761995642*nh^2 + 
       Nc*(-0.9114660719*nh - 1.951291175*nl) + 
       (7.534157794*nh + 0.7824421577*nl)/Nc - 2.767837134*nh*nl - 
       1.942088301*nl^2}, {0.4140173186, 0.3665241235, 
      -28.33573951 + 0.4731021305/Nc^2 + 17.33318875*Nc^2 - 
       0.4735649577*nh^2 + Nc*(-0.893132436*nh - 1.774340542*nl) + 
       (7.403728081*nh + 0.177646824*nl)/Nc - 2.752523887*nh*nl - 
       1.931343565*nl^2}, {0.4272454235, 0.3665241235, 
      -26.87411936 - 2.543662296/Nc^2 + 17.13061129*Nc^2 - 
       0.4713067235*nh^2 + Nc*(-0.8762269399*nh - 1.608533809*nl) + 
       (7.287223265*nh - 0.3994420911*nl)/Nc - 2.739398246*nh*nl - 
       1.922133792*nl^2}, {0.4404735283, 0.3665241235, 
      -25.41351336 - 5.688520855/Nc^2 + 16.93994811*Nc^2 - 
       0.4694248617*nh^2 + Nc*(-0.8606788375*nh - 1.452837033*nl) + 
       (7.184330558*nh - 0.9519461527*nl)/Nc - 2.728460212*nh*nl - 
       1.91445898*nl^2}, {0.4537016331, 0.3665241235, 
      -23.95710399 - 8.953664986/Nc^2 + 16.76186246*Nc^2 - 
       0.4679193722*nh^2 + (7.094726268*nh - 1.482901022*nl)/Nc + 
       Nc*(-0.8464125612*nh - 1.306284255*nl) - 2.719709785*nh*nl - 
       1.908319131*nl^2}, {0.4669297379, 0.3665241235, 
      -22.50697101 - 12.33361835/Nc^2 + 16.5968054*Nc^2 - 0.4667902551*nh^2 + 
       (7.018078348*nh - 1.995274144*nl)/Nc + 
       Nc*(-0.8333488477*nh - 1.167970683*nl) - 2.713146965*nh*nl - 
       1.903714245*nl^2}, {0.4801578428, 0.3665241235, 
      -21.064227 - 15.82507467/Nc^2 + 16.44504716*Nc^2 - 0.4660375104*nh^2 + 
       (6.954048577*nh - 2.491981165*nl)/Nc + 
       Nc*(-0.821405652*nh - 1.037046753*nl) - 2.708771751*nh*nl - 
       1.90064432*nl^2}, {0.4933859476, 0.3665241235, 
      -19.62913094 - 19.42677808/Nc^2 + 16.30670352*Nc^2 - 0.465661138*nh^2 + 
       (6.902294503*nh - 2.975901379*nl)/Nc + 
       Nc*(-0.8104988942*nh - 0.9127129319*nl) - 2.706584144*nh*nl - 
       1.899109358*nl^2}, {0.5066140524, 0.3665241235, 
      -18.20118349 - 23.13944195/Nc^2 + 16.18175815*Nc^2 - 0.465661138*nh^2 + 
       (6.862471195*nh - 3.44989254*nl)/Nc + 
       Nc*(-0.8005430673*nh - 0.7942151418*nl) - 2.706584144*nh*nl - 
       1.899109358*nl^2}, {0.5198421572, 0.3665241235, 
      -16.77920707 - 26.96570289/Nc^2 + 16.07008144*Nc^2 - 
       0.4660375104*nh^2 + (6.834232912*nh - 3.916805257*nl)/Nc + 
       Nc*(-0.7914517357*nh - 0.6808407299*nl) - 2.708771751*nh*nl - 
       1.90064432*nl^2}, {0.5330702621, 0.3665241235, 
      -15.36141322 - 30.91010862/Nc^2 + 15.97144659*Nc^2 - 
       0.4667902551*nh^2 + (6.817234723*nh - 4.379497285*nl)/Nc + 
       Nc*(-0.7831379415*nh - 0.5719148976*nl) - 2.713146965*nh*nl - 
       1.903714245*nl^2}, {0.5462983669, 0.3665241235, 
      -13.94545917 - 34.97913884/Nc^2 + 15.88554337*Nc^2 - 
       0.4679193722*nh^2 + (6.811134176*nh - 4.840847916*nl)/Nc + 
       Nc*(-0.775514538*nh - 0.4667975316*nl) - 2.719709785*nh*nl - 
       1.908319131*nl^2}, {0.5595264717, 0.3665241235, 
      -12.52849517 - 39.1812603/Nc^2 + 15.81198977*Nc^2 - 0.4694248617*nh^2 + 
       (6.81559305*nh - 5.303772799*nl)/Nc + 
       Nc*(-0.7684944604*nh - 0.3648803717*nl) - 2.728460212*nh*nl - 
       1.91445898*nl^2}, {0.5727545765, 0.3665241235, 
      -11.1072041 - 43.52701738/Nc^2 + 15.75034217*Nc^2 - 0.4713067235*nh^2 + 
       (6.830279296*nh - 5.771239377*nl)/Nc + 
       Nc*(-0.7619909477*nh - 0.265584487*nl) - 2.739398246*nh*nl - 
       1.922133792*nl^2}, {0.5859826814, 0.3665241235, 
      -9.677834344 - 48.02916153/Nc^2 + 15.70010394*Nc^2 - 
       0.4735649577*nh^2 + (6.854869227*nh - 6.246283312*nl)/Nc + 
       Nc*(-0.7559177223*nh - 0.1683580083*nl) - 2.752523887*nh*nl - 
       1.931343565*nl^2}, {0.5992107862, 0.3665241235, 
      -8.236226815 - 52.70282411/Nc^2 + 15.66073297*Nc^2 - 
       0.4761995642*nh^2 + (6.88905005*nh - 6.732026168*nl)/Nc + 
       Nc*(-0.7501891359*nh - 0.07267409335*nl) - 2.767837134*nh*nl - 
       1.942088301*nl^2}, {0.612438891, 0.3665241235, 
      -6.777836966 - 57.56573934/Nc^2 + 15.63164812*Nc^2 - 
       0.4792105431*nh^2 + (6.932522884*nh - 7.231694821*nl)/Nc + 
       Nc*(-0.7447202861*nh + 0.0219709138*nl) - 2.785337989*nh*nl - 
       1.954367999*nl^2}, {0.6256669958, 0.3665241235, 
      -5.297752452 - 62.63852525/Nc^2 + 15.61223486*Nc^2 - 
       0.4825978943*nh^2 + (6.985006369*nh - 7.748642941*nl)/Nc + 
       Nc*(-0.7394271102*nh + 0.11605914*nl) - 2.80502645*nh*nl - 
       1.96818266*nl^2}, {0.6388951006, 0.3665241235, 
      -3.790706962 - 67.94503455/Nc^2 + 15.6018501*Nc^2 - 0.4863616179*nh^2 + 
       (7.046241072*nh - 8.286375171*nl)/Nc + 
       Nc*(-0.7342264586*nh + 0.2100526875*nl) - 2.826902518*nh*nl - 
       1.983532282*nl^2}, {0.6521232055, 0.3665241235, 
      -2.251090776 - 73.51278989/Nc^2 + 15.59982645*Nc^2 - 0.490501714*nh^2 + 
       (7.115994914*nh - 8.848574627*nl)/Nc + 
       Nc*(-0.7290361524*nh + 0.3043949998*nl) - 2.850966192*nh*nl - 
       2.000416867*nl^2}, {0.6653513103, 0.3665241235, 
      -0.6729585924 - 79.37352294/Nc^2 + 15.60547593*Nc^2 - 
       0.4950181823*nh^2 + (7.1940699*nh - 9.439134518*nl)/Nc + 
       Nc*(-0.723775027*nh + 0.3995121019*nl) - 2.877217474*nh*nl - 
       2.018836414*nl^2}, {0.6785794151, 0.3665241235, 
      0.9499650377 - 85.56384344/Nc^2 + 15.61809317*Nc^2 - 0.499911023*nh^2 + 
       (7.280310573*nh - 10.06219496*nl)/Nc + 
       Nc*(-0.7183629646*nh + 0.4958137375*nl) - 2.905656362*nh*nl - 
       2.038790924*nl^2}, {0.6918075199, 0.3665241235, 
      2.624281886 - 92.12607138/Nc^2 + 15.63695825*Nc^2 - 0.505180236*nh^2 + 
       (7.374614674*nh - 10.72218619*nl)/Nc + 
       Nc*(-0.7127209171*nh + 0.5936944015*nl) - 2.936282857*nh*nl - 
       2.060280395*nl^2}, {0.7050356248, 0.3665241235, 
      4.356917362 - 99.10927845/Nc^2 + 15.66133915*Nc^2 - 0.5108258215*nh^2 + 
       (7.476946735*nh - 11.42387994*nl)/Nc + 
       Nc*(-0.706770921*nh + 0.6935342902*nl) - 2.969096959*nh*nl - 
       2.08330483*nl^2}, {0.7182637296, 0.3665241235, 
      6.155117987 - 106.5705994/Nc^2 + 15.6904939*Nc^2 - 0.5168477793*nh^2 + 
       (7.587355533*nh - 12.17245101*nl)/Nc + 
       Nc*(-0.700436106*nh + 0.7957001677*nl) - 3.004098668*nh*nl - 
       2.107864226*nl^2}, {0.7314918344, 0.3665241235, 
      8.026448134 - 114.5768977/Nc^2 + 15.72367251*Nc^2 - 0.5232461094*nh^2 + 
       (7.705996722*nh - 12.97355199*nl)/Nc + 
       Nc*(-0.693640698*nh + 0.9005461698*nl) - 3.041287983*nh*nl - 
       2.133958584*nl^2}, {0.7447199392, 0.3665241235, 
      9.978784212 - 123.2069005/Nc^2 + 15.76011861*Nc^2 - 0.530020812*nh^2 + 
       (7.833162451*nh - 13.83340478*nl)/Nc - 3.080664905*nh*nl - 
       2.161587905*nl^2 + Nc*(-0.6863100179*nh + 1.008414537*nl)}, 
     {0.7579480441, 0.3665241235, 12.02030432 - 132.5539645/Nc^2 + 
       15.79907089*Nc^2 - 0.5371718869*nh^2 + 
       (7.969320555*nh - 14.75891421*nl)/Nc - 3.122229435*nh*nl - 
       2.190752188*nl^2 + Nc*(-0.6783704761*nh + 1.119636294*nl)}, 
     {0.2194800127, 0.4641588837, -38.76368299 + 13.46053022/Nc^2 + 
       20.31640433*Nc^2 - 0.8228338405*nh^2 + 
       Nc*(-1.304375436*nh - 5.674903362*nl) - 3.371587754*nh*nl - 
       2.188519793*nl^2 + (8.879608479*nh + 10.56670785*nl)/Nc}, 
     {0.2338656531, 0.4641588837, -38.84683561 + 15.3483267/Nc^2 + 
       20.24682388*Nc^2 - 0.8098777912*nh^2 + 
       Nc*(-1.191352209*nh - 5.151141361*nl) - 3.318499931*nh*nl - 
       2.154060138*nl^2 + (8.363627612*nh + 9.12349383*nl)/Nc}, 
     {0.2482512934, 0.4641588837, -38.49683904 + 16.30489816/Nc^2 + 
       20.09754284*Nc^2 - 0.7976036393*nh^2 + 
       Nc*(-1.085919561*nh - 4.673901188*nl) - 3.268206204*nh*nl - 
       2.121414149*nl^2 + (7.877772572*nh + 7.790520074*nl)/Nc}, 
     {0.2626369338, 0.4641588837, -37.81072396 + 16.49381965/Nc^2 + 
       19.89022008*Nc^2 - 0.7860113847*nh^2 + 
       Nc*(-0.9877093077*nh - 4.238239217*nl) - 3.220706573*nh*nl - 
       2.090581826*nl^2 + (7.421024636*nh + 6.557096251*nl)/Nc}, 
     {0.2770225742, 0.4641588837, -36.86493731 + 16.0461971/Nc^2 + 
       19.64178231*Nc^2 - 0.7751010273*nh^2 + 
       Nc*(-0.8963289763*nh - 3.839873949*nl) - 3.176001038*nh*nl - 
       2.061563169*nl^2 + (6.992309248*nh + 5.413827701*nl)/Nc}, 
     {0.2914082146, 0.4641588837, -35.72010288 + 15.06798821/Nc^2 + 
       19.36553982*Nc^2 - 0.7648725674*nh^2 + 
       Nc*(-0.8113758016*nh - 3.475063287*nl) - 3.134089599*nh*nl - 
       2.034358178*nl^2 + (6.590523654*nh + 4.352368133*nl)/Nc}, 
     {0.3057938549, 0.4641588837, -34.42451825 + 13.64539076/Nc^2 + 
       19.07200449*Nc^2 - 0.7553260048*nh^2 + 
       Nc*(-0.7324457969*nh - 3.140509705*nl) - 3.094972256*nh*nl - 
       2.008966854*nl^2 + (6.214554689*nh + 3.365227981*nl)/Nc}, 
     {0.3201794953, 0.4641588837, -33.01676329 + 11.84886877/Nc^2 + 
       18.76949866*Nc^2 - 0.7464613395*nh^2 + 
       Nc*(-0.6591395941*nh - 2.833285931*nl) - 3.058649009*nh*nl - 
       1.985389195*nl^2 + (5.863290069*nh + 2.445623575*nl)/Nc}, 
     {0.3345651357, 0.4641588837, -31.52767271 + 9.736201086/Nc^2 + 
       18.46461451*Nc^2 - 0.7382785715*nh^2 + 
       Nc*(-0.5910661461*nh - 2.550775998*nl) - 3.025119857*nh*nl - 
       1.963625202*nl^2 + (5.535625396*nh + 1.587356874*nl)/Nc}, 
     {0.3489507761, 0.4641588837, -29.98184615 + 7.354816413/Nc^2 + 
       18.16256504*Nc^2 - 0.7307777008*nh^2 + 
       Nc*(-0.5278449907*nh - 2.290627909*nl) + 
       (5.230468241*nh + 0.784718183*nl)/Nc - 2.994384802*nh*nl - 
       1.943674876*nl^2}, {0.3633364164, 0.4641588837, 
      -28.39881719 + 4.743599894/Nc^2 + 17.86745512*Nc^2 - 
       0.7239587275*nh^2 + Nc*(-0.4691075541*nh - 2.050715273*nl) + 
       (4.946740298*nh + 0.03240655298*nl)/Nc - 2.966443843*nh*nl - 
       1.925538215*nl^2}, {0.3777220568, 0.4641588837, 
      -26.79396722 + 1.934302151/Nc^2 + 17.58249303*Nc^2 - 
       0.7178216515*nh^2 + Nc*(-0.4144978038*nh - 1.82910589*nl) + 
       (4.683378183*nh - 0.6745362165*nl)/Nc - 2.941296979*nh*nl - 
       1.909215221*nl^2}, {0.3921076972, 0.4641588837, 
      -25.17924656 - 1.047354289/Nc^2 + 17.31015699*Nc^2 - 
       0.7123664729*nh^2 + Nc*(-0.3636724704*nh - 1.624035825*nl) + 
       (4.439333364*nh - 1.340780895*nl)/Nc - 2.918944212*nh*nl - 
       1.894705892*nl^2}, {0.4064933376, 0.4641588837, 
      -23.56374782 - 4.1808027/Nc^2 + 17.05232748*Nc^2 - 0.7075931916*nh^2 + 
       (4.213571449*nh - 1.970757863*nl)/Nc + 
       Nc*(-0.316300975*nh - 1.433887824*nl) - 2.89938554*nh*nl - 
       1.88201023*nl^2}, {0.4208789779, 0.4641588837, 
      -21.95416526 - 7.449942996/Nc^2 + 16.81039306*Nc^2 - 
       0.7035018076*nh^2 + (4.005071072*nh - 2.568697567*nl)/Nc + 
       Nc*(-0.2720651707*nh - 1.257173218*nl) - 2.882620965*nh*nl - 
       1.871128234*nl^2}, {0.4352646183, 0.4641588837, 
      -20.35516493 - 10.8425983/Nc^2 + 16.58533567*Nc^2 - 0.7000923209*nh^2 + 
       (3.81282249*nh - 3.138665832*nl)/Nc + 
       Nc*(-0.2306589598*nh - 1.092516649*nl) - 2.868650485*nh*nl - 
       1.862059903*nl^2}, {0.4496502587, 0.4641588837, 
      -18.76968489 - 14.35008888/Nc^2 + 16.37779994*Nc^2 - 
       0.6973647316*nh^2 + (3.635826006*nh - 3.684595092*nl)/Nc + 
       Nc*(-0.1917878422*nh - 0.938643102*nl) - 2.857474101*nh*nl - 
       1.854805239*nl^2}, {0.4640358991, 0.4641588837, 
      -17.19917945 - 17.96690288/Nc^2 + 16.18814958*Nc^2 - 
       0.6953190396*nh^2 + (3.473090253*nh - 4.210312501*nl)/Nc + 
       Nc*(-0.1551684195*nh - 0.7943668123*nl) - 2.849091813*nh*nl - 
       1.849364241*nl^2}, {0.4784215394, 0.4641588837, 
      -15.64381884 - 21.69044805/Nc^2 + 16.01651382*Nc^2 - 0.693955245*nh^2 + 
       (3.323630409*nh - 4.71956563*nl)/Nc + 
       Nc*(-0.1205278838*nh - 0.6585817455*nl) - 2.843503622*nh*nl - 
       1.845736909*nl^2}, {0.4928071798, 0.4641588837, 
      -14.1026527 - 25.52087344/Nc^2 + 15.86282564*Nc^2 - 0.6932733476*nh^2 + 
       (3.186466349*nh - 5.21604641*nl)/Nc + 
       Nc*(-0.08760350201*nh - 0.5302533667*nl) - 2.840709526*nh*nl - 
       1.843923243*nl^2}, {0.5071928202, 0.4641588837, 
      -12.57374428 - 29.46095248/Nc^2 + 15.72685347*Nc^2 - 
       0.6932733476*nh^2 + (3.060620785*nh - 5.703413846*nl)/Nc + 
       Nc*(-0.05614211102*nh - 0.4084115079*nl) - 2.840709526*nh*nl - 
       1.843923243*nl^2}, {0.5215784606, 0.4641588837, 
      -11.05428027 - 33.51602292/Nc^2 + 15.60822761*Nc^2 - 0.693955245*nh^2 + 
       (2.945117373*nh - 6.185316047*nl)/Nc + 
       Nc*(-0.02589962489*nh - 0.2921441413*nl) - 2.843503622*nh*nl - 
       1.845736909*nl^2}, {0.5359641009, 0.4641588837, 
      -9.540660774 - 37.69398041/Nc^2 + 15.50646225*Nc^2 - 
       0.6953190396*nh^2 + (2.838978825*nh - 6.665412017*nl)/Nc + 
       Nc*(0.003359437585*nh - 0.1805919334*nl) - 2.849091813*nh*nl - 
       1.849364241*nl^2}, {0.5503497413, 0.4641588837, 
      -8.028572298 - 42.00532517/Nc^2 + 15.42097406*Nc^2 - 
       0.6973647316*nh^2 + (2.741225017*nh - 7.147393689*nl)/Nc + 
       Nc*(0.03186240505*nh - 0.07294345275*nl) - 2.857474101*nh*nl - 
       1.854805239*nl^2}, {0.5647353817, 0.4641588837, 
      -6.513046787 - 46.46326328/Nc^2 + 15.3510977*Nc^2 - 0.7000923209*nh^2 + 
       (2.650871126*nh - 7.635008632*nl)/Nc + 
       Nc*(0.05982888114*nh + 0.0315690507*nl) - 2.868650485*nh*nl - 
       1.862059903*nl^2}, {0.5791210221, 0.4641588837, 
      -4.988508351 - 51.08386666/Nc^2 + 15.29609906*Nc^2 - 
       0.7035018076*nh^2 + (2.566925786*nh - 8.132084001*nl)/Nc + 
       Nc*(0.08747115086*nh + 0.1336733906*nl) - 2.882620965*nh*nl - 
       1.871128234*nl^2}, {0.5935066624, 0.4641588837, 
      -3.448809602 - 55.88629787/Nc^2 + 15.25518638*Nc^2 - 
       0.7075931916*nh^2 + (2.488389298*nh - 8.642552229*nl)/Nc + 
       Nc*(0.1149945629*nh + 0.2340607678*nl) - 2.89938554*nh*nl - 
       1.88201023*nl^2}, {0.6078923028, 0.4641588837, 
      -1.887258699 - 60.89310945/Nc^2 + 15.22751973*Nc^2 - 
       0.7123664729*nh^2 + (2.41425192*nh - 9.170479143*nl)/Nc + 
       Nc*(0.1425978907*nh + 0.3333887369*nl) - 2.918944212*nh*nl - 
       1.894705892*nl^2}, {0.6222779432, 0.4641588837, 
      -0.296638323 - 66.13063041/Nc^2 + 15.21221909*Nc^2 - 
       0.7178216515*nh^2 + (2.343492287*nh - 9.720095187*nl)/Nc + 
       Nc*(0.1704736703*nh + 0.4322838529*nl) - 2.941296979*nh*nl - 
       1.909215221*nl^2}, {0.6366635836, 0.4641588837, 
      1.33078288 - 71.62945826/Nc^2 + 15.20837123*Nc^2 - 0.7239587275*nh^2 + 
       (2.275076007*nh - 10.29583074*nl)/Nc + 
       Nc*(0.1988085189*nh + 0.5313440508*nl) - 2.966443843*nh*nl - 
       1.925538215*nl^2}, {0.6510492239, 0.4641588837, 
      3.003245587 - 77.42508007/Nc^2 + 15.21503563*Nc^2 - 0.7307777008*nh^2 + 
       (2.207954545*nh - 10.90235658*nl)/Nc + 
       Nc*(0.2277834336*nh + 0.6311407821*nl) - 2.994384802*nh*nl - 
       1.943674876*nl^2}, {0.6654348643, 0.4641588837, 
      4.729501518 - 83.55865518/Nc^2 + 15.23124947*Nc^2 - 0.7382785715*nh^2 + 
       (2.141064521*nh - 11.5446309*nl)/Nc + 
       Nc*(0.2575740725*nh + 0.7322209454*nl) - 3.025119857*nh*nl - 
       1.963625202*nl^2}, {0.6798205047, 0.4641588837, 
      6.518821044 - 90.07800212/Nc^2 + 15.25603201*Nc^2 - 0.7464613394*nh^2 + 
       (2.073327627*nh - 12.22795465*nl)/Nc + 
       Nc*(0.2883510165*nh + 0.8351086247*nl) - 3.058649009*nh*nl - 
       1.985389195*nl^2}, {0.6942061451, 0.4641588837, 
      8.381006647 - 97.03884948/Nc^2 + 15.28838828*Nc^2 - 0.7553260048*nh^2 + 
       (2.003651435*nh - 12.95803753*nl)/Nc + 
       Nc*(0.3202800167*nh + 0.9403066717*nl) - 3.094972256*nh*nl - 
       2.008966854*nl^2}, {0.7085917854, 0.4641588837, 
      10.32641179 - 104.5064304/Nc^2 + 15.32731231*Nc^2 - 0.7648725673*nh^2 + 
       (1.930931544*nh - 13.74107757*nl)/Nc - 3.134089599*nh*nl - 
       2.034358178*nl^2 + Nc*(0.3535222261*nh + 1.048298139*nl)}, 
     {0.7229774258, 0.4641588837, 12.36596505 - 112.557533/Nc^2 + 
       15.37178985*Nc^2 - 0.7751010273*nh^2 + 
       (1.854055673*nh - 14.58385845*nl)/Nc - 3.176001038*nh*nl - 
       2.061563169*nl^2 + Nc*(0.3882344176*nh + 1.159547588*nl)}, 
     {0.7373630662, 0.4641588837, 14.5111989 - 121.2831625/Nc^2 + 
       15.42080075*Nc^2 - 0.7860113846*nh^2 + 
       (1.771910658*nh - 15.49386973*nl)/Nc - 3.220706573*nh*nl - 
       2.090581826*nl^2 + Nc*(0.4245691871*nh + 1.274502278*nl)}, 
     {0.7517487066, 0.4641588837, 16.77428259 - 130.7920394/Nc^2 + 
       15.47332103*Nc^2 - 0.7976036393*nh^2 + 
       (1.683393742*nh - 16.47945771*nl)/Nc - 3.268206204*nh*nl - 
       2.121414149*nl^2 + Nc*(0.4626751462*nh + 1.393593257*nl)}, 
     {0.7661343469, 0.4641588837, 19.16805777 - 141.2152584/Nc^2 + 
       15.52832461*Nc^2 - 0.8098777912*nh^2 + 
       (1.587430369*nh - 17.55001704*nl)/Nc - 3.318499931*nh*nl - 
       2.154060138*nl^2 + Nc*(0.5026971023*nh + 1.517236356*nl)}, 
     {0.7805199873, 0.4641588837, 21.70607464 - 152.7125885/Nc^2 + 
       15.58478484*Nc^2 - 0.8228338405*nh^2 + 
       (1.483001819*nh - 18.71623805*nl)/Nc - 3.371587754*nh*nl - 
       2.188519793*nl^2 + Nc*(0.5447762294*nh + 1.645833112*nl)}, 
     {0.1967803444, 0.5878016077, -36.10872531 + 10.17831817/Nc^2 + 
       20.72754922*Nc^2 - 1.100288036*nh^2 + 
       Nc*(-1.397121684*nh - 5.907938515*nl) - 3.599292621*nh*nl - 
       2.183230717*nl^2 + (7.657397984*nh + 9.646819301*nl)/Nc}, 
     {0.2123300703, 0.5878016077, -36.47021105 + 12.88677543/Nc^2 + 
       20.67218027*Nc^2 - 1.080044173*nh^2 + 
       Nc*(-1.182107003*nh - 5.273669395*nl) - 3.533070336*nh*nl - 
       2.143062122*nl^2 + (6.889914691*nh + 7.977510649*nl)/Nc}, 
     {0.2278797963, 0.5878016077, -36.2078716 + 14.30005427/Nc^2 + 
       20.49731502*Nc^2 - 1.060865776*nh^2 + 
       Nc*(-0.9864241603*nh - 4.703618026*nl) - 3.470333434*nh*nl - 
       2.105007664*nl^2 + (6.178411106*nh + 6.455884156*nl)/Nc}, 
     {0.2434295222, 0.5878016077, -35.48075278 + 14.68592962/Nc^2 + 
       20.2387486*Nc^2 - 1.042752846*nh^2 + 
       Nc*(-0.8081565217*nh - 4.18990617*nl) - 3.411081916*nh*nl - 
       2.069067342*nl^2 + (5.518605867*nh + 5.065228362*nl)/Nc}, 
     {0.2589792481, 0.5878016077, -34.40915829 + 14.25073559/Nc^2 + 
       19.92333134*Nc^2 - 1.025705382*nh^2 + 
       Nc*(-0.6455941027*nh - 3.725906259*nl) - 3.355315781*nh*nl - 
       2.035241157*nl^2 + (4.906616822*nh + 3.791297591*nl)/Nc}, 
     {0.274528974, 0.5878016077, -33.08499352 + 13.15541441/Nc^2 + 
       19.57139544*Nc^2 - 1.009723385*nh^2 + 
       Nc*(-0.4972034833*nh - 3.305971664*nl) - 3.30303503*nh*nl - 
       2.003529109*nl^2 + (4.338900033*nh + 2.621770097*nl)/Nc}, 
     {0.2900787, 0.5878016077, -31.5789681 + 11.52672413/Nc^2 + 
       19.19844094*Nc^2 - 0.9948068537*nh^2 + 
       Nc*(-0.3616025568*nh - 2.925237521*nl) - 3.254239662*nh*nl - 
       1.973931197*nl^2 + (3.812198374*nh + 1.545847092*nl)/Nc}, 
     {0.3056284259, 0.5878016077, -29.945717 + 9.46523029/Nc^2 + 
       18.81633159*Nc^2 - 0.9809557894*nh^2 + 
       Nc*(-0.2375394409*nh - 2.579470873*nl) + 
       (3.323498383*nh + 0.553950162*nl)/Nc - 3.208929678*nh*nl - 
       1.946447421*nl^2}, {0.3211781518, 0.5878016077, 
      -28.22750913 + 7.051108651/Nc^2 + 18.43415873*Nc^2 - 
       0.9681701915*nh^2 + Nc*(-0.1238748519*nh - 2.264955962*nl) + 
       (2.86999394*nh - 0.3625113244*nl)/Nc - 3.167105077*nh*nl - 
       1.921077783*nl^2}, {0.3367278778, 0.5878016077, 
      -26.45697703 + 4.348425436/Nc^2 + 18.05887551*Nc^2 - 
       0.9564500601*nh^2 + Nc*(-0.01956735387*nh - 1.978405147*nl) + 
       (2.449055614*nh - 1.211321864*nl)/Nc - 3.128765859*nh*nl - 
       1.89782228*nl^2}, {0.3522776037, 0.5878016077, 
      -24.65915524 + 1.408337727/Nc^2 + 17.69576929*Nc^2 - 
       0.9457953952*nh^2 + (2.058204615*nh - 1.999603952*nl)/Nc + 
       Nc*(0.07633903721*nh - 1.716888759*nl) - 3.093912025*nh*nl - 
       1.876680915*nl^2}, {0.3678273296, 0.5878016077, 
      -22.85302192 - 1.728486317/Nc^2 + 17.34881809*Nc^2 - 
       0.9362061968*nh^2 + (1.695090467*nh - 2.733934176*nl)/Nc + 
       Nc*(0.1647253209*nh - 1.477779191*nl) - 3.062543574*nh*nl - 
       1.857653686*nl^2}, {0.3833770555, 0.5878016077, 
      -21.05267825 - 5.030019971/Nc^2 + 17.02096269*Nc^2 - 
       0.9276824649*nh^2 + (1.357471763*nh - 3.420438022*nl)/Nc + 
       Nc*(0.2464063809*nh - 1.258705864*nl) - 3.034660507*nh*nl - 
       1.840740593*nl^2}, {0.3989267815, 0.5878016077, 
      -19.26825977 - 8.471458287/Nc^2 + 16.71431657*Nc^2 - 
       0.9202241994*nh^2 + (1.043199382*nh - 4.064868462*nl)/Nc + 
       Nc*(0.3221385436*nh - 1.05751856*nl) - 3.010262823*nh*nl - 
       1.825941637*nl^2}, {0.4144765074, 0.5878016077, 
      -17.50664689 - 12.03412277/Nc^2 + 16.43032935*Nc^2 - 
       0.9138314005*nh^2 + (0.7502017241*nh - 4.672672044*nl)/Nc + 
       Nc*(0.3926260465*nh - 0.8722573295*nl) - 2.989350522*nh*nl - 
       1.813256818*nl^2}, {0.4300262333, 0.5878016077, 
      -15.77202298 - 15.70461654/Nc^2 + 16.16991528*Nc^2 - 0.908504068*nh^2 + 
       (0.4764715496*nh - 5.249045384*nl)/Nc + 
       Nc*(0.4585266044*nh - 0.7011275377*nl) - 2.971923605*nh*nl - 
       1.802686135*nl^2}, {0.4455759593, 0.5878016077, 
      -14.06631558 - 19.47417589/Nc^2 + 15.93355496*Nc^2 - 0.904242202*nh^2 + 
       (0.22005413*nh - 5.798984186*nl)/Nc + 
       Nc*(0.5204562157*nh - 0.5424790586*nl) - 2.957982072*nh*nl - 
       1.794229589*nl^2}, {0.4611256852, 0.5878016077, 
      -12.38954706 - 23.33817924/Nc^2 + 15.72137644*Nc^2 - 
       0.9010458026*nh^2 + (-0.02096357347*nh - 6.327326585*nl)/Nc + 
       Nc*(0.5789933326*nh - 0.3947887757*nl) - 2.947525921*nh*nl - 
       1.787887179*nl^2}, {0.4766754111, 0.5878016077, 
      -10.74011409 - 27.29578554/Nc^2 + 15.53322036*Nc^2 - 
       0.8989148696*nh^2 + (-0.2484629545*nh - 6.838792237*nl)/Nc + 
       Nc*(0.6346824997*nh - 0.2566457659*nl) - 2.940555154*nh*nl - 
       1.783658906*nl^2}, {0.492225137, 0.5878016077, 
      -9.115010946 - 31.34968145/Nc^2 + 15.36869259*Nc^2 - 
       0.8978494031*nh^2 + (-0.4643032016*nh - 7.33801825*nl)/Nc + 
       Nc*(0.6880375336*nh - 0.1267386914*nl) - 2.937069771*nh*nl - 
       1.781544769*nl^2}, {0.507774863, 0.5878016077, 
      -7.510007711 - 35.50592369/Nc^2 + 15.22720692*Nc^2 - 
       0.8978494031*nh^2 + (-0.6703303407*nh - 7.829593033*nl)/Nc + 
       Nc*(0.7395443184*nh - 0.003844995662*nl) - 2.937069771*nh*nl - 
       1.781544769*nl^2}, {0.5233245889, 0.5878016077, 
      -5.919792059 - 39.77386756/Nc^2 + 15.10801998*Nc^2 - 
       0.8989148696*nh^2 + (-0.8683860322*nh - 8.318088882*nl)/Nc + 
       Nc*(0.7896632692*nh + 0.1131783954*nl) - 2.940555154*nh*nl - 
       1.783658906*nl^2}, {0.5388743148, 0.5878016077, 
      -4.338080984 - 44.16617753/Nc^2 + 15.01025981*Nc^2 - 
       0.9010458026*nh^2 + (-1.060316302*nh - 8.808094204*nl)/Nc + 
       Nc*(0.8388315148*nh + 0.2254031289*nl) - 2.947525921*nh*nl - 
       1.787887179*nl^2}, {0.5544240407, 0.5878016077, 
      -2.757707763 - 48.69891884/Nc^2 + 14.93294944*Nc^2 - 0.904242202*nh^2 + 
       (-1.247980339*nh - 9.304246109*nl)/Nc + 
       Nc*(0.8874648329*nh + 0.333836422*nl) - 2.957982072*nh*nl - 
       1.794229589*nl^2}, {0.5699737667, 0.5878016077, 
      -1.170687808 - 53.39173403/Nc^2 + 14.87502633*Nc^2 - 0.908504068*nh^2 + 
       (-1.433259536*nh - 9.811264251*nl)/Nc + 
       Nc*(0.9359593758*nh + 0.4394271789*nl) - 2.971923605*nh*nl - 
       1.802686135*nl^2}, {0.5855234926, 0.5878016077, 
      0.4317335484 - 58.26811162/Nc^2 + 14.83535854*Nc^2 - 
       0.9138314005*nh^2 + (-1.618066933*nh - 10.33398677*nl)/Nc + 
       Nc*(0.9846932107*nh + 0.5430713509*nl) - 2.989350522*nh*nl - 
       1.813256818*nl^2}, {0.6010732185, 0.5878016077, 
      2.059049341 - 63.35575988/Nc^2 + 14.81275814*Nc^2 - 0.9202241994*nh^2 + 
       (-1.804357257*nh - 10.87740936*nl)/Nc + 
       Nc*(1.034027703*nh + 0.6456166642*nl) - 3.010262823*nh*nl - 
       1.825941637*nl^2}, {0.6166229445, 0.5878016077, 
      3.721473599 - 68.68710327/Nc^2 + 14.80599244*Nc^2 - 0.9276824649*nh^2 + 
       (-1.994137748*nh - 11.44672865*nl)/Nc + 
       Nc*(1.084308759*nh + 0.7478667922*nl) - 3.034660507*nh*nl - 
       1.840740593*nl^2}, {0.6321726704, 0.5878016077, 
      5.429937406 - 74.2999275/Nc^2 + 14.81379333*Nc^2 - 0.9362061968*nh^2 + 
       (-2.189480008*nh - 12.04739117*nl)/Nc + 
       Nc*(1.13586794*nh + 0.8505850574*nl) - 3.062543574*nh*nl - 
       1.857653686*nl^2}, {0.6477223963, 0.5878016077, 
      7.196097943 - 80.23820893/Nc^2 + 14.83486516*Nc^2 - 0.9457953952*nh^2 + 
       (-2.392533156*nh - 12.68514991*nl)/Nc + 
       Nc*(1.18902348*nh + 0.9544977314*nl) - 3.093912025*nh*nl - 
       1.876680915*nl^2}, {0.6632721222, 0.5878016077, 
      9.03236024 - 86.55317613/Nc^2 + 14.86789129*Nc^2 - 0.95645006*nh^2 + 
       (-2.605538599*nh - 13.36613035*nl)/Nc - 3.128765859*nh*nl - 
       1.89782228*nl^2 + Nc*(1.2440812*nh + 1.060296975*nl)}, 
     {0.6788218482, 0.5878016077, 10.95191213 - 93.30467131/Nc^2 + 
       14.91153967*Nc^2 - 0.9681701915*nh^2 + 
       (-2.830846812*nh - 14.09690908*nl)/Nc - 3.167105077*nh*nl - 
       1.921077783*nl^2 + Nc*(1.301335336*nh + 1.168643476*nl)}, 
     {0.6943715741, 0.5878016077, 12.96877306 - 100.5629036/Nc^2 + 
       14.96446744*Nc^2 - 0.9809557894*nh^2 + 
       (-3.070936589*nh - 14.88460858*nl)/Nc - 3.208929678*nh*nl - 
       1.946447421*nl^2 + Nc*(1.361069302*nh + 1.280168814*nl)}, 
     {0.7099213, 0.5878016077, 15.09785824 - 108.4107249/Nc^2 + 
       15.02532492*Nc^2 - 0.9948068537*nh^2 + 
       (-3.328437358*nh - 15.73701337*nl)/Nc - 3.254239662*nh*nl - 
       1.973931197*nl^2 + Nc*(1.423556376*nh + 1.395477594*nl)}, 
     {0.725471026, 0.5878016077, 17.35505968 - 116.9466125/Nc^2 + 
       15.09275882*Nc^2 - 1.009723385*nh^2 + 
       (-3.606155237*nh - 16.66271407*nl)/Nc - 3.30303503*nh*nl - 
       2.003529109*nl^2 + Nc*(1.489060334*nh + 1.515149377*nl)}, 
     {0.7410207519, 0.5878016077, 19.7573468 - 126.288625/Nc^2 + 
       15.1654151*Nc^2 - 1.025705382*nh^2 + 
       (-3.907103692*nh - 17.67128909*nl)/Nc - 3.355315781*nh*nl - 
       2.035241157*nl^2 + Nc*(1.557836026*nh + 1.639740411*nl)}, 
     {0.7565704778, 0.5878016077, 22.32288975 - 136.579723/Nc^2 + 
       15.24194125*Nc^2 - 1.042752846*nh^2 + 
       (-4.234539848*nh - 18.77353722*nl)/Nc - 3.411081916*nh*nl - 
       2.069067342*nl^2 + Nc*(1.630129907*nh + 1.769785226*nl)}, 
     {0.7721202037, 0.5878016077, 25.07120975 - 147.9950432/Nc^2 + 
       15.32098827*Nc^2 - 1.060865776*nh^2 + 
       (-4.592007643*nh - 19.98178021*nl)/Nc - 3.470333434*nh*nl - 
       2.105007664*nl^2 + Nc*(1.706180527*nh + 1.905798066*nl)}, 
     {0.7876699297, 0.5878016077, 28.02336172 - 160.7520283/Nc^2 + 
       15.40121231*Nc^2 - 1.080044173*nh^2 + 
       (-4.983389226*nh - 21.31026374*nl)/Nc - 3.533070336*nh*nl - 
       2.143062122*nl^2 + Nc*(1.786218977*nh + 2.048274201*nl)}, 
     {0.8032196556, 0.5878016077, 31.20215625 - 175.1248371/Nc^2 + 
       15.48127604*Nc^2 - 1.100288036*nh^2 + 
       (-5.412965963*nh - 22.77569926*nl)/Nc - 3.599292621*nh*nl - 
       2.183230717*nl^2 + Nc*(1.870469303*nh + 2.197691124*nl)}, 
     {0.1743769324, 0.7443803011, -34.2495103 + 8.312150375/Nc^2 + 
       21.23631127*Nc^2 - 1.356543796*nh^2 + 
       Nc*(-1.535523534*nh - 6.164042144*nl) - 3.795587019*nh*nl - 
       2.173475118*nl^2 + (6.484676522*nh + 8.709658333*nl)/Nc}, 
     {0.1910755512, 0.7443803011, -34.92450556 + 11.94368072/Nc^2 + 
       21.20327568*Nc^2 - 1.327758187*nh^2 + 
       Nc*(-1.19022481*nh - 5.397210222*nl) - 3.715045363*nh*nl - 
       2.127354378*nl^2 + (5.417589616*nh + 6.780259579*nl)/Nc}, 
     {0.2077741701, 0.7443803011, -34.70924166 + 13.77085259/Nc^2 + 
       20.99329202*Nc^2 - 1.30048761*nh^2 + 
       Nc*(-0.8832490241*nh - 4.719016819*nl) - 3.638742742*nh*nl - 
       2.083661044*nl^2 + (4.447085833*nh + 5.049292825*nl)/Nc}, 
     {0.2244727889, 0.7443803011, -33.86327985 + 14.23154231/Nc^2 + 
       20.66523536*Nc^2 - 1.274732066*nh^2 + 
       Nc*(-0.6095186885*nh - 4.116846247*nl) - 3.566679156*nh*nl - 
       2.042395119*nl^2 + (3.56237375*nh + 3.490415106*nl)/Nc}, 
     {0.2411714078, 0.7443803011, -32.57352649 + 13.64749791/Nc^2 + 
       20.26113595*Nc^2 - 1.250491553*nh^2 + 
       Nc*(-0.3647933489*nh - 3.580452757*nl) - 3.498854603*nh*nl - 
       2.0035566*nl^2 + (2.754313613*nh + 2.081980291*nl)/Nc}, 
     {0.2578700266, 0.7443803011, -30.97656012 + 12.25932778/Nc^2 + 
       19.81142503*Nc^2 - 1.227766072*nh^2 + 
       Nc*(-0.1454797994*nh - 3.101367358*nl) + 
       (2.015036315*nh + 0.8058497021*nl)/Nc - 3.435269086*nh*nl - 
       1.967145489*nl^2}, {0.2745686455, 0.7443803011, 
      -29.17322833 + 10.2494673/Nc^2 + 19.33835576*Nc^2 - 1.206555624*nh^2 + 
       Nc*(0.05150541636*nh - 2.672482688*nl) + 
       (1.337666763*nh - 0.3534414957*nl)/Nc - 3.375922603*nh*nl - 
       1.933161785*nl^2}, {0.2912672643, 0.7443803011, 
      -27.23846643 + 7.757691244/Nc^2 + 18.85829798*Nc^2 - 1.186860207*nh^2 + 
       Nc*(0.2288377761*nh - 2.287754928*nl) + 
       (0.7161185874*nh - 1.409284135*nl)/Nc - 3.320815154*nh*nl - 
       1.901605489*nl^2}, {0.3079658832, 0.7443803011, 
      -25.22806574 + 4.891851024/Nc^2 + 18.38331547*Nc^2 - 1.168679823*nh^2 + 
       (0.1449385606*nh - 2.373437069*nl)/Nc + 
       Nc*(0.3888615891*nh - 1.941984828*nl) - 3.26994674*nh*nl - 
       1.8724766*nl^2}, {0.324664502, 0.7443803011, 
      -23.18343951 + 1.735464971/Nc^2 + 17.92227327*Nc^2 - 1.15201447*nh^2 + 
       (-0.3808133899*nh - 3.256359648*nl)/Nc + 
       Nc*(0.5336489265*nh - 1.630653717*nl) - 3.223317361*nh*nl - 
       1.845775119*nl^2}, {0.3413631209, 0.7443803011, 
      -21.13504178 - 1.646818871/Nc^2 + 17.48162961*Nc^2 - 1.13686415*nh^2 + 
       (-0.8656584095*nh - 4.067466779*nl)/Nc + 
       Nc*(0.6650455468*nh - 1.349798476*nl) - 3.180927016*nh*nl - 
       1.821501045*nl^2}, {0.3580617397, 0.7443803011, 
      -19.1048603 - 5.205230344/Nc^2 + 17.06601173*Nc^2 - 1.123228861*nh^2 + 
       (-1.313773827*nh - 4.815327979*nl)/Nc + 
       Nc*(0.7847071478*nh - 1.095914791*nl) - 3.142775705*nh*nl - 
       1.799654378*nl^2}, {0.3747603586, 0.7443803011, 
      -17.10826006 - 8.901923201/Nc^2 + 16.67864063*Nc^2 - 1.111108605*nh^2 + 
       (-1.729054048*nh - 5.507825518*nl)/Nc + 
       Nc*(0.8941283562*nh - 0.8658811958*nl) - 3.108863429*nh*nl - 
       1.780235119*nl^2}, {0.3914589775, 0.7443803011, 
      -15.15536406 - 12.70876797/Nc^2 + 16.32164849*Nc^2 - 1.100503381*nh^2 + 
       (-2.115160626*nh - 6.152282061*nl)/Nc + 
       Nc*(0.9946661467*nh - 0.6568987329*nl) - 3.079190187*nh*nl - 
       1.763243267*nl^2}, {0.4081575963, 0.7443803011, 
      -13.25209831 - 16.605693/Nc^2 + 15.99631868*Nc^2 - 1.091413188*nh^2 + 
       (-2.47556412*nh - 6.75556552*nl)/Nc + 
       Nc*(1.087558967*nh - 0.4664424413*nl) - 3.05375598*nh*nl - 
       1.748678823*nl^2}, {0.4248562152, 0.7443803011, 
      -11.40098997 - 20.57943516/Nc^2 + 15.70326914*Nc^2 - 1.083838028*nh^2 + 
       (-2.813579665*nh - 7.324176667*nl)/Nc + 
       Nc*(1.173942493*nh - 0.2922219693*nl) - 3.032560808*nh*nl - 
       1.736541786*nl^2}, {0.441554834, 0.7443803011, 
      -9.60178151 - 24.62260276/Nc^2 + 15.44259379*Nc^2 - 1.0777779*nh^2 + 
       (-3.132397682*nh - 7.864323675*nl)/Nc + 
       Nc*(1.254862718*nh - 0.1321492984*nl) - 3.01560467*nh*nl - 
       1.726832156*nl^2}, {0.4582534529, 0.7443803011, 
      -7.851905627 - 28.7329826/Nc^2 + 15.21397247*Nc^2 - 1.073232804*nh^2 + 
       (-3.435110949*nh - 8.381986885*nl)/Nc + 
       Nc*(1.331286914*nh + 0.01568795479*nl) - 3.002887566*nh*nl - 
       1.719549934*nl^2}, {0.4749520717, 0.7443803011, 
      -6.146853771 - 32.91304201/Nc^2 + 15.01675721*Nc^2 - 1.07020274*nh^2 + 
       (-3.724738884*nh - 8.882976218*nl)/Nc + 
       Nc*(1.404112875*nh + 0.1530487735*nl) - 2.994409497*nh*nl - 
       1.714695119*nl^2}, {0.4916506906, 0.7443803011, 
      -4.480461944 - 37.16959283/Nc^2 + 14.85004016*Nc^2 - 1.068687708*nh^2 + 
       (-4.004249854*nh - 9.372983388*nl)/Nc + 
       Nc*(1.474176768*nh + 0.281557419*nl) - 2.990170463*nh*nl - 
       1.712267712*nl^2}, {0.5083493094, 0.7443803011, 
      -2.845131662 - 41.51359394/Nc^2 + 14.71270766*Nc^2 - 1.068687708*nh^2 + 
       (-4.276582111*nh - 9.857630531*nl)/Nc + 
       Nc*(1.542259832*nh + 0.4027192047*nl) - 2.990170463*nh*nl - 
       1.712267712*nl^2}, {0.5250479283, 0.7443803011, 
      -1.231998855 - 45.96007914/Nc^2 + 14.6034833*Nc^2 - 1.07020274*nh^2 + 
       (-4.544663961*nh - 10.34251683*nl)/Nc + 
       Nc*(1.609094145*nh + 0.5179339254*nl) - 2.994409497*nh*nl - 
       1.714695119*nl^2}, {0.5417465471, 0.7443803011, 
      0.368939253 - 50.52820321/Nc^2 + 14.52096254*Nc^2 - 1.073232804*nh^2 + 
       (-4.811433654*nh - 10.8332644*nl)/Nc + 
       Nc*(1.67536759*nh + 0.6285073343*nl) - 3.002887566*nh*nl - 
       1.719549934*nl^2}, {0.558445166, 0.7443803011, 
      1.968732442 - 55.24140699/Nc^2 + 14.46364057*Nc^2 - 1.0777779*nh^2 + 
       (-5.07985956*nh - 11.33556498*nl)/Nc + 
       Nc*(1.741728187*nh + 0.7356610284*nl) - 3.01560467*nh*nl - 
       1.726832156*nl^2}, {0.5751437848, 0.7443803011, 
      3.579415422 - 60.12770764/Nc^2 + 14.42993483*Nc^2 - 1.083838028*nh^2 + 
       (-5.352961096*nh - 11.85522848*nl)/Nc + 
       Nc*(1.808787851*nh + 0.8405409851*nl) - 3.032560808*nh*nl - 
       1.736541786*nl^2}, {0.5918424037, 0.7443803011, 
      5.213972029 - 65.22012896/Nc^2 + 14.41820334*Nc^2 - 1.091413188*nh^2 + 
       (-5.633831039*nh - 12.39823525*nl)/Nc + 
       Nc*(1.877125696*nh + 0.9442249904*nl) - 3.05375598*nh*nl - 
       1.748678823*nl^2}, {0.6085410225, 0.7443803011, 
      6.88632298 - 70.55729367/Nc^2 + 14.42675958*Nc^2 - 1.100503381*nh^2 + 
       (-5.925659811*nh - 12.97079344*nl)/Nc - 3.079190187*nh*nl - 
       1.763243267*nl^2 + Nc*(1.947290943*nh + 1.047729113*nl)}, 
     {0.6252396414, 0.7443803011, 8.611336215 - 76.18421182/Nc^2 + 
       14.4538846*Nc^2 - 1.111108605*nh^2 + 
       (-6.231762546*nh - 13.57940385*nl)/Nc - 3.108863429*nh*nl - 
       1.780235119*nl^2 + Nc*(2.019805481*nh + 1.152013387*nl)}, 
     {0.6419382603, 0.7443803011, 10.40485924 - 82.15331203/Nc^2 + 
       14.49783695*Nc^2 - 1.123228861*nh^2 + 
       (-6.555609805*nh - 14.23093437*nl)/Nc - 3.142775705*nh*nl - 
       1.799654378*nl^2 + Nc*(2.095166142*nh + 1.257986808*nl)}, 
     {0.6586368791, 0.7443803011, 12.28377446 - 88.52578301/Nc^2 + 
       14.55686081*Nc^2 - 1.13686415*nh^2 + 
       (-6.900863139*nh - 14.93270768*nl)/Nc - 3.180927016*nh*nl - 
       1.821501045*nl^2 + Nc*(2.173846729*nh + 1.36651175*nl)}, 
     {0.675335498, 0.7443803011, 14.26607927 - 95.37331897/Nc^2 + 
       14.62919257*Nc^2 - 1.15201447*nh^2 + 
       (-7.271416954*nh - 15.69260604*nl)/Nc - 3.223317361*nh*nl - 
       1.845775119*nl^2 + Nc*(2.256299818*nh + 1.478407882*nl)}, 
     {0.6920341168, 0.7443803011, 16.37099382 - 102.7804009/Nc^2 + 
       14.71306633*Nc^2 - 1.168679823*nh^2 + 
       (-7.671448581*nh - 16.51919898*nl)/Nc - 3.26994674*nh*nl - 
       1.8724766*nl^2 + Nc*(2.342958375*nh + 1.594455649*nl)}, 
     {0.7087327357, 0.7443803011, 18.61910142 - 110.8473047/Nc^2 + 
       14.80671827*Nc^2 - 1.186860207*nh^2 + 
       (-8.105479163*nh - 17.42190139*nl)/Nc - 3.320815154*nh*nl - 
       1.901605489*nl^2 + Nc*(2.434237214*nh + 1.715399385*nl)}, 
     {0.7254313545, 0.7443803011, 21.03252794 - 119.6941101/Nc^2 + 
       14.90839028*Nc^2 - 1.206555624*nh^2 + 
       (-8.578448775*nh - 18.41117263*nl)/Nc - 3.375922603*nh*nl - 
       1.933161785*nl^2 + Nc*(2.530534301*nh + 1.841950095*nl)}, 
     {0.7421299734, 0.7443803011, 23.63516981 - 129.4661183/Nc^2 + 
       15.01633293*Nc^2 - 1.227766072*nh^2 + 
       (-9.095810641*nh - 19.49877155*nl)/Nc - 3.435269086*nh*nl - 
       1.967145489*nl^2 + Nc*(2.63223194*nh + 1.974787955*nl)}, 
     {0.7588285922, 0.7443803011, 26.45298361 - 140.3412922/Nc^2 + 
       15.1288078*Nc^2 - 1.250491553*nh^2 + 
       (-9.663651134*nh - 20.69808898*nl)/Nc - 3.498854603*nh*nl - 
       2.0035566*nl^2 + Nc*(2.739697838*nh + 2.114564561*nl)}, 
     {0.7755272111, 0.7443803011, 29.51435646 - 152.5406687/Nc^2 + 
       15.24408947*Nc^2 - 1.274732066*nh^2 + 
       (-10.28884534*nh - 22.02458977*nl)/Nc - 3.566679156*nh*nl - 
       2.042395119*nl^2 + Nc*(2.853286085*nh + 2.261904971*nl)}, 
     {0.7922258299, 0.7443803011, 32.85058395 - 166.3432491/Nc^2 + 
       15.36046697*Nc^2 - 1.30048761*nh^2 + 
       (-10.97926238*nh - 23.49641258*nl)/Nc - 3.638742742*nh*nl - 
       2.083661044*nl^2 + Nc*(2.97333803*nh + 2.417409532*nl)}, 
     {0.8089244488, 0.7443803011, 36.49649683 - 182.1078388/Nc^2 + 
       15.47624505*Nc^2 - 1.327758187*nh^2 + (-11.744042*nh - 25.13520355*nl)/
        Nc - 3.715045363*nh*nl - 2.127354378*nl^2 + 
       Nc*(3.100183094*nh + 2.58165556*nl)}, {0.8256230676, 0.7443803011, 
      40.49129819 - 200.3060247/Nc^2 + 15.58974509*Nc^2 - 1.356543796*nh^2 + 
       (-12.59397562*nh - 26.96730564*nl)/Nc - 3.795587019*nh*nl - 
       2.173475118*nl^2 + Nc*(3.234139501*nh + 2.75519885*nl)}, 
     {0.1527026682, 0.942668455, -33.03398531 + 8.166523012/Nc^2 + 
       21.85813404*Nc^2 - 1.579515252*nh^2 + 
       Nc*(-1.722357813*nh - 6.447480603*nl) - 3.951442102*nh*nl - 
       2.157524565*nl^2 + (5.231112993*nh + 7.66044757*nl)/Nc}, 
     {0.1705127878, 0.942668455, -34.03559562 + 12.77434768/Nc^2 + 
       21.8563016*Nc^2 - 1.541384472*nh^2 + 
       Nc*(-1.215520438*nh - 5.52306305*nl) - 3.856051082*nh*nl - 
       2.10544017*nl^2 + (3.817197174*nh + 5.435518566*nl)/Nc}, 
     {0.1883229074, 0.942668455, -33.78133324 + 14.87409175/Nc^2 + 
       21.59614221*Nc^2 - 1.505260575*nh^2 + 
       Nc*(-0.7762813517*nh - 4.720861715*nl) - 3.765680642*nh*nl - 
       2.05609706*nl^2 + (2.560970552*nh + 3.477648373*nl)/Nc}, 
     {0.206133027, 0.942668455, -32.69146793 + 15.17864445/Nc^2 + 
       21.17373455*Nc^2 - 1.471143561*nh^2 + 
       Nc*(-0.3935573316*nh - 4.020618639*nl) - 3.680330782*nh*nl - 
       2.009495233*nl^2 + (1.439432222*nh + 1.745056455*nl)/Nc}, 
     {0.2239431466, 0.942668455, -31.05114474 + 14.18269546/Nc^2 + 
       20.65369057*Nc^2 - 1.43903343*nh^2 + 
       Nc*(-0.05860604707*nh - 3.406564124*nl) + 
       (0.4342314455*nh + 0.2048881387*nl)/Nc - 3.600001502*nh*nl - 
       1.96563469*nl^2}, {0.2417532661, 0.942668455, 
      -29.05798033 + 12.2381746/Nc^2 + 20.08036366*Nc^2 - 1.408930182*nh^2 + 
       Nc*(0.2356296666*nh - 2.866118485*nl) + 
       (-0.4696460445*nh - 1.16938561*nl)/Nc - 3.524692802*nh*nl - 
       1.924515432*nl^2}, {0.2595633857, 0.942668455, 
      -26.85096304 + 9.600303663/Nc^2 + 19.48463423*Nc^2 - 1.380833818*nh^2 + 
       (-1.284753792*nh - 2.399678879*nl)/Nc + 
       Nc*(0.4949584447*nh - 2.389038762*nl) - 3.454404682*nh*nl - 
       1.886137457*nl^2}, {0.2773735053, 0.942668455, 
      -24.52869177 + 6.456825045/Nc^2 + 18.88817851*Nc^2 - 1.354744336*nh^2 + 
       (-2.021788781*nh - 3.504457209*nl)/Nc + 
       Nc*(0.7242411175*nh - 1.966837788*nl) - 3.389137142*nh*nl - 
       1.850500766*nl^2}, {0.2951836249, 0.942668455, 
      -22.16126615 + 2.947168907/Nc^2 + 18.3062419*Nc^2 - 1.330661738*nh^2 + 
       (-2.69002079*nh - 4.499557723*nl)/Nc + 
       Nc*(0.9276038744*nh - 1.592376659*nl) - 3.328890182*nh*nl - 
       1.817605359*nl^2}, {0.3129937444, 0.942668455, 
      -19.79825512 - 0.824625495/Nc^2 + 17.74949107*Nc^2 - 1.308586023*nh^2 + 
       (-3.297605438*nh - 5.398781291*nl)/Nc + 
       Nc*(1.108593115*nh - 1.259571452*nl) - 3.273663802*nh*nl - 
       1.787451236*nl^2}, {0.330803864, 0.942668455, 
      -17.47416509 - 4.780992747/Nc^2 + 17.22528033*Nc^2 - 1.288517192*nh^2 + 
       (-3.851817785*nh - 6.214330444*nl)/Nc + 
       Nc*(1.270290383*nh - 0.9631774123*nl) - 3.223458002*nh*nl - 
       1.760038397*nl^2}, {0.3486139836, 0.942668455, 
      -15.21226993 - 8.864564818/Nc^2 + 16.73853552*Nc^2 - 1.270455243*nh^2 + 
       (-4.359230316*nh - 6.95714021*nl)/Nc + 
       Nc*(1.415399281*nh - 0.69862704*nl) - 3.178272782*nh*nl - 
       1.735366842*nl^2}, {0.3664241032, 0.942668455, 
      -13.02734086 - 13.03368125/Nc^2 + 16.29238207*Nc^2 - 1.254400178*nh^2 + 
       (-4.825851286*nh - 7.637133221*nl)/Nc + 
       Nc*(1.546312313*nh - 0.4619064819*nl) - 3.138108142*nh*nl - 
       1.71343657*nl^2}, {0.3842342227, 0.942668455, 
      -10.92762206 - 17.25913615/Nc^2 + 15.8885983*Nc^2 - 1.240351995*nh^2 + 
       (-5.257234272*nh - 8.263420205*nl)/Nc + 
       Nc*(1.665163041*nh - 0.2494597291*nl) - 3.102964082*nh*nl - 
       1.694247583*nl^2}, {0.4020443423, 0.942668455, 
      -8.916278575 - 21.52180098/Nc^2 + 15.52794726*Nc^2 - 1.228310696*nh^2 + 
       (-5.658566595*nh - 8.844460623*nl)/Nc + 
       Nc*(1.773867345*nh - 0.05811332627*nl) - 3.072840602*nh*nl - 
       1.67779988*nl^2}, {0.4198544619, 0.942668455, 
      -6.992468792 - 25.81088051/Nc^2 + 15.2104226*Nc^2 - 1.21827628*nh^2 + 
       (-6.034742027*nh - 9.38819386*nl)/Nc + 
       Nc*(1.874156438*nh + 0.1149835208*nl) - 3.047737702*nh*nl - 
       1.66409346*nl^2}, {0.4376645815, 0.942668455, 
      -5.152145028 - 30.12263805/Nc^2 + 14.93543268*Nc^2 - 1.210248748*nh^2 + 
       (-6.390421828*nh - 9.902148636*nl)/Nc + 
       Nc*(1.967603587*nh + 0.2724071441*nl) - 3.027655382*nh*nl - 
       1.653128324*nl^2}, {0.4554747011, 0.942668455, 
      -3.388654339 - 34.45947648/Nc^2 + 14.70193989*Nc^2 - 1.204228098*nh^2 + 
       (-6.730087076*nh - 10.39353625*nl)/Nc + 
       Nc*(2.055645949*nh + 0.4164985868*nl) - 3.012593642*nh*nl - 
       1.644904473*nl^2}, {0.4732848206, 0.942668455, 
      -1.693190075 - 38.82929781/Nc^2 + 14.50856684*Nc^2 - 1.200214332*nh^2 + 
       (-7.0580846*nh - 10.86933198*nl)/Nc + 
       Nc*(2.139602577*nh + 0.5493957441*nl) - 3.002552482*nh*nl - 
       1.639421905*nl^2}, {0.4910949402, 0.942668455, 
      -0.05513009991 - 43.24508858/Nc^2 + 14.35367801*Nc^2 - 
       1.198207449*nh^2 + (-7.378668369*nh - 11.33634809*nl)/Nc + 
       Nc*(2.220689396*nh + 0.6730599656*nl) - 2.997531902*nh*nl - 
       1.636680621*nl^2}, {0.5089050598, 0.942668455, 
      1.537712451 - 47.72469656/Nc^2 + 14.23544287*Nc^2 - 1.198207449*nh^2 + 
       (-7.696037791*nh - 11.80130117*nl)/Nc + 
       Nc*(2.300031751*nh + 0.7892982358*nl) - 2.997531902*nh*nl - 
       1.636680621*nl^2}, {0.5267151794, 0.942668455, 
      3.098907548 - 52.29077875/Nc^2 + 14.15188499*Nc^2 - 1.200214332*nh^2 + 
       (-8.014374283*nh - 12.27087628*nl)/Nc + 
       Nc*(2.378674997*nh + 0.8997818186*nl) - 3.002552482*nh*nl - 
       1.639421905*nl^2}, {0.5445252989, 0.942668455, 
      4.643282375 - 56.97091189/Nc^2 + 14.10092042*Nc^2 - 1.204228098*nh^2 + 
       (-8.337877254*nh - 12.75179*nl)/Nc - 3.012593642*nh*nl - 
       1.644904473*nl^2 + Nc*(2.457593494*nh + 1.006062024*nl)}, 
     {0.5623354185, 0.942668455, 6.186841948 - 61.79786768/Nc^2 + 
       14.08038779*Nc^2 - 1.210248748*nh^2 + 
       (-8.670800671*nh - 13.2508546*nl)/Nc - 3.027655382*nh*nl - 
       1.653128324*nl^2 + Nc*(2.537698298*nh + 1.109583636*nl)}, 
     {0.5801455381, 0.942668455, 7.746729762 - 66.81006506/Nc^2 + 
       14.08807199*Nc^2 - 1.21827628*nh^2 + 
       (-9.017491366*nh - 13.77504537*nl)/Nc - 3.047737702*nh*nl - 
       1.66409346*nl^2 + Nc*(2.619843773*nh + 1.211696397*nl)}, 
     {0.5979556577, 0.942668455, 9.341224733 - 72.05222463/Nc^2 + 
       14.12172291*Nc^2 - 1.228310696*nh^2 + 
       (-9.382430415*nh - 14.33157358*nl)/Nc - 3.072840602*nh*nl - 
       1.67779988*nl^2 + Nc*(2.7048333*nh + 1.313664914*nl)}, 
     {0.6157657773, 0.942668455, 10.98977247 - 77.57626369/Nc^2 + 
       14.17907013*Nc^2 - 1.240351995*nh^2 + 
       (-9.770279078*nh - 14.92796798*nl)/Nc - 3.102964082*nh*nl - 
       1.694247583*nl^2 + Nc*(2.793424242*nh + 1.416677215*nl)}, 
     {0.6335758968, 0.942668455, 12.71305102 - 83.44248976/Nc^2 + 
       14.25783463*Nc^2 - 1.254400178*nh^2 + 
       (-10.18593113*nh - 15.57216794*nl)/Nc - 3.138108142*nh*nl - 
       1.71343657*nl^2 + Nc*(2.886332273*nh + 1.521852198*nl)}, 
     {0.6513860164, 0.942668455, 14.53307315 - 89.72117579/Nc^2 + 
       14.35573794*Nc^2 - 1.270455243*nh^2 + 
       (-10.63457388*nh - 16.27263292*nl)/Nc - 3.178272782*nh*nl - 
       1.735366842*nl^2 + Nc*(2.984235173*nh + 1.630246138*nl)}, 
     {0.669196136, 0.942668455, 16.47332922 - 96.49463557/Nc^2 + 
       14.47050943*Nc^2 - 1.288517192*nh^2 + 
       (-11.12176092*nh - 17.03847366*nl)/Nc - 3.223458002*nh*nl - 
       1.760038397*nl^2 + Nc*(3.087776168*nh + 1.742858391*nl)}, 
     {0.6870062556, 0.942668455, 18.55897776 - 103.8599712/Nc^2 + 
       14.59989196*Nc^2 - 1.308586023*nh^2 + 
       (-11.65350051*nh - 17.87961278*nl)/Nc - 3.273663802*nh*nl - 
       1.787451236*nl^2 + Nc*(3.197566882*nh + 1.860636419*nl)}, 
     {0.7048163751, 0.942668455, 20.81709369 - 111.9327412/Nc^2 + 
       14.74164632*Nc^2 - 1.330661738*nh^2 + 
       (-12.23636511*nh - 18.8069853*nl)/Nc - 3.328890182*nh*nl - 
       1.817605359*nl^2 + Nc*(3.314189954*nh + 1.984480236*nl)}, 
     {0.7226264947, 0.942668455, 23.27698932 - 120.8519179/Nc^2 + 
       14.89355467*Nc^2 - 1.354744336*nh^2 + 
       (-12.8776298*nh - 19.83279378*nl)/Nc - 3.389137142*nh*nl - 
       1.850500766*nl^2 + Nc*(3.438201372*nh + 2.115246353*nl)}, 
     {0.7404366143, 0.942668455, 25.97062936 - 130.7866884/Nc^2 + 
       15.05342314*Nc^2 - 1.380833818*nh^2 + 
       (-13.58545019*nh - 20.97083906*nl)/Nc - 3.454404682*nh*nl - 
       1.886137457*nl^2 + Nc*(3.570132545*nh + 2.253751283*nl)}, 
     {0.7582467339, 0.942668455, 28.93317159 - 141.9459551/Nc^2 + 
       15.21908379*Nc^2 - 1.408930182*nh^2 + 
       (-14.36909607*nh - 22.23695828*nl)/Nc - 3.524692802*nh*nl - 
       1.924515432*nl^2 + Nc*(3.710492172*nh + 2.400774682*nl)}, 
     {0.7760568534, 0.942668455, 32.2036794 - 154.5918891/Nc^2 + 
       15.38839608*Nc^2 - 1.43903343*nh^2 + 
       (-15.23926441*nh - 23.64961697*nl)/Nc - 3.600001502*nh*nl - 
       1.96563469*nl^2 + Nc*(3.859767916*nh + 2.557062154*nl)}, 
     {0.793866973, 0.942668455, 35.82607693 - 169.0597478/Nc^2 + 
       15.55924786*Nc^2 - 1.471143561*nh^2 + 
       (-16.20850876*nh - 25.23072923*nl)/Nc - 3.680330782*nh*nl - 
       2.009495233*nl^2 + Nc*(4.018427913*nh + 2.723327783*nl)}, 
     {0.8116770926, 0.942668455, 39.85045663 - 185.7876893/Nc^2 + 
       15.72955606*Nc^2 - 1.505260575*nh^2 + 
       (-17.29184338*nh - 27.00682409*nl)/Nc - 3.765680642*nh*nl - 
       2.05609706*nl^2 + Nc*(4.186922132*nh + 2.900256401*nl)}, 
     {0.8294872122, 0.942668455, 44.3349195 - 205.3631608/Nc^2 + 
       15.8972671*Nc^2 - 1.541384472*nh^2 + 
       (-18.50761902*nh - 29.01075622*nl)/Nc - 3.856051082*nh*nl - 
       2.10544017*nl^2 + Nc*(4.365683612*nh + 3.088505647*nl)}, 
     {0.8472973318, 0.942668455, 49.34825382 - 228.5980016/Nc^2 + 
       16.06035704*Nc^2 - 1.579515252*nh^2 + 
       (-19.87883659*nh - 31.28430616*nl)/Nc - 3.951442102*nh*nl - 
       2.157524565*nl^2 + Nc*(4.555129582*nh + 3.288707829*nl)}, 
     {0.1321622715, 1.193776642, -32.27420583 + 10.10500537/Nc^2 + 
       22.60646297*Nc^2 - 1.759588626*nh^2 + 
       Nc*(-1.957818009*nh - 6.762742073*nl) - 4.059354528*nh*nl - 
       2.133368732*nl^2 + (3.757390868*nh + 6.404085973*nl)/Nc}, 
     {0.1510257447, 1.193776642, -33.5773051 + 15.6562469/Nc^2 + 
       22.64421877*Nc^2 - 1.711933634*nh^2 + 
       Nc*(-1.25634174*nh - 5.653030095*nl) - 3.949414908*nh*nl - 
       2.075590642*nl^2 + (1.953653123*nh + 3.848184432*nl)/Nc}, 
     {0.169889218, 1.193776642, -33.13442316 + 17.74245326/Nc^2 + 
       22.31097605*Nc^2 - 1.6667868*nh^2 + 
       Nc*(-0.6658332232*nh - 4.711440656*nl) - 3.845261582*nh*nl - 
       2.020853504*nl^2 + (0.3963553515*nh + 1.65181049*nl)/Nc}, 
     {0.1887526912, 1.193776642, -31.61799093 + 17.51477611/Nc^2 + 
       21.76173814*Nc^2 - 1.624148123*nh^2 + 
       Nc*(-0.1643894904*nh - 3.905446896*nl) + 
       (-0.9593339485*nh - 0.2514938065*nl)/Nc - 3.746894553*nh*nl - 
       1.969157319*nl^2}, {0.2076161645, 1.193776642, 
      -29.45254882 + 15.71897347/Nc^2 + 21.0934967*Nc^2 - 1.584017603*nh^2 + 
       Nc*(0.2642578841*nh - 3.210977199*nl) + 
       (-2.147018189*nh - 1.911333874*nl)/Nc - 3.654313819*nh*nl - 
       1.920502085*nl^2}, {0.2264796377, 1.193776642, 
      -26.91430051 + 12.85526011/Nc^2 + 20.36874909*Nc^2 - 1.546395241*nh^2 + 
       (-3.19280129*nh - 3.366086898*nl)/Nc + 
       Nc*(0.6326055573*nh - 2.609605247*nl) - 3.567519381*nh*nl - 
       1.874887804*nl^2}, {0.245343111, 1.193776642, 
      -24.18656572 + 9.267985856/Nc^2 + 19.62855346*Nc^2 - 1.511281037*nh^2 + 
       (-4.1175735*nh - 4.646341895*nl)/Nc + 
       Nc*(0.9505196197*nh - 2.086832437*nl) - 3.486511239*nh*nl - 
       1.832314475*nl^2}, {0.2642065843, 1.193776642, 
      -21.39232118 + 5.198667724/Nc^2 + 18.90016127*Nc^2 - 1.47867499*nh^2 + 
       (-4.938481397*nh - 5.777107387*nl)/Nc + 
       Nc*(1.22596872*nh - 1.630986762*nl) - 3.411289393*nh*nl - 
       1.792782098*nl^2}, {0.2830700575, 1.193776642, 
      -18.61412736 + 0.8187308111/Nc^2 + 18.20167256*Nc^2 - 1.4485771*nh^2 + 
       (-5.669911721*nh - 6.779285995*nl)/Nc + 
       Nc*(1.465513877*nh - 1.232488541*nl) - 3.341853843*nh*nl - 
       1.756290673*nl^2}, {0.3019335308, 1.193776642, 
      -15.90677048 - 3.749543594/Nc^2 + 17.54497693*Nc^2 - 1.420987368*nh^2 + 
       (-6.324172405*nh - 7.670693281*nl)/Nc + 
       Nc*(1.674646651*nh - 0.88334439*nl) - 3.278204588*nh*nl - 
       1.722840199*nl^2}, {0.320797004, 1.193776642, 
      -13.30552503 - 8.419209285/Nc^2 + 16.93766761*Nc^2 - 1.395905793*nh^2 + 
       (-6.911978001*nh - 8.466782633*nl)/Nc + 
       Nc*(1.858029241*nh - 0.576788569*nl) - 3.22034163*nh*nl - 
       1.692430679*nl^2}, {0.3396604773, 1.193776642, 
      -10.83169123 - 13.12932394/Nc^2 + 16.38431874*Nc^2 - 1.373332376*nh^2 + 
       (-7.442804889*nh - 9.181174743*nl)/Nc + 
       Nc*(2.019669126*nh - 0.3070225205*nl) - 3.168264967*nh*nl - 
       1.66506211*nl^2}, {0.3585239506, 1.193776642, 
      -8.496386235 - 17.83851313/Nc^2 + 15.88735655*Nc^2 - 1.353267116*nh^2 + 
       (-7.925157361*nh - 9.826053539*nl)/Nc + 
       Nc*(2.163048797*nh - 0.06902172215*nl) - 3.1219746*nh*nl - 
       1.640734493*nl^2}, {0.3773874238, 1.193776642, 
      -6.303186513 - 22.52045975/Nc^2 + 15.4476647*Nc^2 - 1.335710014*nh^2 + 
       (-8.366771487*nh - 10.412469*nl)/Nc + 
       Nc*(2.291223915*nh + 0.1416102559*nl) - 3.081470529*nh*nl - 
       1.619447828*nl^2}, {0.3962508971, 1.193776642, 
      -4.249996865 - 27.16070702/Nc^2 + 15.06501163*Nc^2 - 1.320661069*nh^2 + 
       (-8.774774701*nh - 10.95057379*nl)/Nc + 
       Nc*(2.406898828*nh + 0.328753843*nl) - 3.046752754*nh*nl - 
       1.601202116*nl^2}, {0.4151143703, 1.193776642, 
      -2.330387988 - 31.75437995/Nc^2 + 14.73835666*Nc^2 - 1.308120282*nh^2 + 
       (-9.155813433*nh - 11.44981216*nl)/Nc + 
       Nc*(2.51248551*nh + 0.4958608268*nl) - 3.017821275*nh*nl - 
       1.585997355*nl^2}, {0.4339778436, 1.193776642, 
      -0.5345612374 - 36.30456647/Nc^2 + 14.46607176*Nc^2 - 
       1.298087652*nh^2 + (-9.516157557*nh - 11.91907428*nl)/Nc + 
       Nc*(2.610150184*nh + 0.646023362*nl) - 2.994676092*nh*nl - 
       1.573833547*nl^2}, {0.4528413169, 1.193776642, 
      1.149952534 - 40.8211851/Nc^2 + 14.24610403*Nc^2 - 1.29056318*nh^2 + 
       (-9.861787889*nh - 12.36682534*nl)/Nc + 
       Nc*(2.701850632*nh + 0.7820291148*nl) - 2.977317204*nh*nl - 
       1.564710691*nl^2}, {0.4717047901, 1.193776642, 
      2.737787849 - 45.32022438/Nc^2 + 14.07609569*Nc^2 - 1.285546865*nh^2 + 
       (-10.19847149*nh - 12.80121643*nl)/Nc + 
       Nc*(2.789366392*nh + 0.9064058254*nl) - 2.965744612*nh*nl - 
       1.558628786*nl^2}, {0.4905682634, 1.193776642, 
      4.245383184 - 49.82327791/Nc^2 + 13.95347339*Nc^2 - 1.283038707*nh^2 + 
       (-10.53182838*nh - 13.23018267*nl)/Nc - 2.959958316*nh*nl - 
       1.555587834*nl^2 + Nc*(2.874323423*nh + 1.021457671*nl)}, 
     {0.5094317366, 1.193776642, 5.690728565 - 54.35732646/Nc^2 + 
       13.87551508*Nc^2 - 1.283038707*nh^2 + 
       (-10.86739249*nh - 13.66153279*nl)/Nc - 2.959958316*nh*nl - 
       1.555587834*nl^2 + Nc*(2.958214449*nh + 1.1292952*nl)}, 
     {0.5282952099, 1.193776642, 7.093198392 - 58.9547408/Nc^2 + 
       13.83940033*Nc^2 - 1.285546865*nh^2 + 
       (-11.21066941*nh - 14.10303393*nl)/Nc - 2.965744612*nh*nl - 
       1.558628786*nl^2 + Nc*(3.04241587*nh + 1.231860199*nl)}, 
     {0.5471586831, 1.193776642, 8.473452809 - 63.65349457/Nc^2 + 
       13.8422483*Nc^2 - 1.29056318*nh^2 + (-11.56719308*nh - 14.56249483*nl)/
        Nc - 2.977317204*nh*nl - 1.564710691*nl^2 + 
       Nc*(3.12820193*nh + 1.330946486*nl)}, {0.5660221564, 1.193776642, 
      9.853396985 - 68.49759371/Nc^2 + 13.8811464*Nc^2 - 1.298087652*nh^2 + 
       (-11.94258351*nh - 15.0478506*nl)/Nc - 2.994676092*nh*nl - 
       1.573833547*nl^2 + Nc*(3.216756672*nh + 1.428217442*nl)}, 
     {0.5848856297, 1.193776642, 11.25619155 - 73.53774352/Nc^2 + 
       13.95317199*Nc^2 - 1.308120282*nh^2 + 
       (-12.34260777*nh - 15.56725234*nl)/Nc - 3.017821275*nh*nl - 
       1.585997355*nl^2 + Nc*(3.309184094*nh + 1.525220872*nl)}, 
     {0.6037491029, 1.193776642, 12.70631135 - 78.83229385/Nc^2 + 
       14.05540876*Nc^2 - 1.320661069*nh^2 + 
       (-12.77324667*nh - 16.12916523*nl)/Nc - 3.046752754*nh*nl - 
       1.601202116*nl^2 + Nc*(3.40651682*nh + 1.623401703*nl)}, 
     {0.6226125762, 1.193776642, 14.22965282 - 84.44852512/Nc^2 + 
       14.18495896*Nc^2 - 1.335710014*nh^2 + 
       (-13.24077008*nh - 16.74247944*nl)/Nc - 3.081470529*nh*nl - 
       1.619447828*nl^2 + Nc*(3.509723564*nh + 1.724112866*nl)}, 
     {0.6414760494, 1.193776642, 15.85369326 - 90.46436828/Nc^2 + 
       14.33895263*Nc^2 - 1.353267116*nh^2 + 
       (-13.75182444*nh - 17.41663923*nl)/Nc - 3.1219746*nh*nl - 
       1.640734493*nl^2 + Nc*(3.619715568*nh + 1.828624702*nl)}, 
     {0.6603395227, 1.193776642, 17.60770948 - 96.97069596/Nc^2 + 
       14.51455431*Nc^2 - 1.373332376*nh^2 + 
       (-14.31353718*nh - 18.16179726*nl)/Nc - 3.168264967*nh*nl - 
       1.66506211*nl^2 + Nc*(3.7373522*nh + 1.938133109*nl)}, 
     {0.679202996, 1.193776642, 19.52306726 - 104.0743838/Nc^2 + 
       14.70896795*Nc^2 - 1.395905793*nh^2 + 
       (-14.93364437*nh - 18.98900351*nl)/Nc - 3.22034163*nh*nl - 
       1.692430679*nl^2 + Nc*(3.863445834*nh + 2.05376665*nl)}, 
     {0.6980664692, 1.193776642, 21.63359918 - 111.9024366/Nc^2 + 
       14.91944033*Nc^2 - 1.420987368*nh^2 + 
       (-15.62065031*nh - 19.9104419*nl)/Nc - 3.278204588*nh*nl - 
       1.722840199*nl^2 + Nc*(3.998766127*nh + 2.176592765*nl)}, 
     {0.7169299425, 1.193776642, 23.97609701 - 120.6076209/Nc^2 + 
       15.14326345*Nc^2 - 1.4485771*nh^2 + (-16.38403136*nh - 20.93973313*nl)/
        Nc - 3.341853843*nh*nl - 1.756290673*nl^2 + 
       Nc*(4.144043786*nh + 2.307623243*nl)}, {0.7357934157, 1.193776642, 
      26.59095629 - 130.3762765/Nc^2 + 15.37777592*Nc^2 - 1.47867499*nh^2 + 
       (-17.23450208*nh - 22.09233059*nl)/Nc - 3.411289393*nh*nl - 
       1.792782098*nl^2 + Nc*(4.299973892*nh + 2.447819038*nl)}, 
     {0.754656889, 1.193776642, 29.52303051 - 141.4393651/Nc^2 + 
       15.62036384*Nc^2 - 1.511281037*nh^2 + 
       (-18.18437042*nh - 23.38604983*nl)/Nc - 3.486511239*nh*nl - 
       1.832314475*nl^2 + Nc*(4.467218849*nh + 2.598094547*nl)}, 
     {0.7735203623, 1.193776642, 32.82278055 - 154.0884552/Nc^2 + 
       15.86846103*Nc^2 - 1.546395241*nh^2 + 
       (-19.2480231*nh - 24.84179349*nl)/Nc - 3.567519381*nh*nl - 
       1.874887804*nl^2 + Nc*(4.646411009*nh + 2.7593214*nl)}, 
     {0.7923838355, 1.193776642, 36.54785455 - 168.6994759/Nc^2 + 
       16.11954894*Nc^2 - 1.584017603*nh^2 + 
       (-20.4426067*nh - 26.48457007*nl)/Nc - 3.654313819*nh*nl - 
       1.920502085*nl^2 + Nc*(4.838155012*nh + 2.93233185*nl)}, 
     {0.8112473088, 1.193776642, 40.76531561 - 185.7691394/Nc^2 + 
       16.37115622*Nc^2 - 1.624148123*nh^2 + 
       (-21.78901148*nh - 28.3449686*nl)/Nc - 3.746894553*nh*nl - 
       1.969157319*nl^2 + Nc*(5.043029892*nh + 3.117921803*nl)}, 
     {0.830110782, 1.193776642, 45.55488377 - 205.9728871/Nc^2 + 
       16.62085809*Nc^2 - 1.6667868*nh^2 + (-23.31334135*nh - 30.46136627*nl)/
        Nc - 3.845261582*nh*nl - 2.020853504*nl^2 + 
       Nc*(5.261590951*nh + 3.316853533*nl)}, {0.8489742553, 1.193776642, 
      51.01384284 - 230.2612524/Nc^2 + 16.8662755*Nc^2 - 1.711933634*nh^2 + 
       (-25.04919972*nh - 32.88336848*nl)/Nc - 3.949414908*nh*nl - 
       2.075590642*nl^2 + Nc*(5.494371471*nh + 3.529858134*nl)}, 
     {0.8678377285, 1.193776642, 57.26483933 - 260.028955/Nc^2 + 
       17.1050742*Nc^2 - 1.759588626*nh^2 + (-27.0414181*nh - 35.6774332*nl)/
        Nc - 4.059354528*nh*nl - 2.133368732*nl^2 + 
       Nc*(5.741884234*nh + 3.75763772*nl)}, {0.113096926, 1.511775071, 
      -31.72768851 + 14.54909446/Nc^2 + 23.49115574*Nc^2 - 1.890648305*nh^2 + 
       Nc*(-2.24006513*nh - 7.114052689*nl) - 4.113868539*nh*nl - 
       2.098790142*nl^2 + (1.925137658*nh + 4.844558145*nl)/Nc}, 
     {0.1329381093, 1.511775071, -33.24629397 + 20.87249934/Nc^2 + 
       23.57427661*Nc^2 - 1.83399399*nh^2 + 
       Nc*(-1.310574552*nh - 5.789328649*nl) - 3.990594209*nh*nl - 
       2.035898743*nl^2 + (-0.3035005053*nh + 1.92425214*nl)/Nc}, 
     {0.1527792926, 1.511775071, -32.38182391 + 22.45745874/Nc^2 + 
       23.13469087*Nc^2 - 1.780321482*nh^2 + 
       Nc*(-0.5540965093*nh - 4.694962871*nl) + 
       (-2.160740773*nh - 0.5126553189*nl)/Nc - 3.873808002*nh*nl - 
       1.976317417*nl^2}, {0.1726204759, 1.511775071, 
      -30.19254546 + 21.1395761/Nc^2 + 22.41857073*Nc^2 - 1.729630779*nh^2 + 
       Nc*(0.06990724324*nh - 3.77892541*nl) + 
       (-3.728851565*nh - 2.571744003*nl)/Nc - 3.763509917*nh*nl - 
       1.920046165*nl^2}, {0.1924616592, 1.511775071, 
      -27.29084648 + 18.01410722/Nc^2 + 21.56714507*Nc^2 - 1.681921883*nh^2 + 
       (-5.065383766*nh - 4.327142179*nl)/Nc + 
       Nc*(0.5895914022*nh - 3.004944246*nl) - 3.659699955*nh*nl - 
       1.867084987*nl^2}, {0.2123028424, 1.511775071, 
      -24.04607855 + 13.76652884/Nc^2 + 20.66481828*Nc^2 - 1.637194792*nh^2 + 
       (-6.212634456*nh - 5.833477631*nl)/Nc + 
       Nc*(1.025457049*nh - 2.346532302*nl) - 3.562378117*nh*nl - 
       1.817433883*nl^2}, {0.2321440257, 1.511775071, 
      -20.68678586 + 8.84076117/Nc^2 + 19.76332577*Nc^2 - 1.595449508*nh^2 + 
       (-7.202945499*nh - 7.132602374*nl)/Nc + 
       Nc*(1.392998785*nh - 1.783627907*nl) - 3.4715444*nh*nl - 
       1.771092852*nl^2}, {0.251985209, 1.511775071, 
      -17.3559543 + 3.531043937/Nc^2 + 18.89473247*Nc^2 - 1.556686029*nh^2 + 
       (-8.061869885*nh - 8.257628296*nl)/Nc + 
       Nc*(1.70428551*nh - 1.300580105*nl) - 3.387198806*nh*nl - 
       1.728061895*nl^2}, {0.2708263923, 1.511775071, 
      -14.30076274 - 1.68581211/Nc^2 + 18.11847419*Nc^2 - 1.522636406*nh^2 + 
       (-8.774818171*nh - 9.189351823*nl)/Nc + 
       Nc*(1.956602543*nh - 0.9043835656*nl) - 3.313110107*nh*nl - 
       1.690263742*nl^2}, {0.2916675756, 1.511775071, 
      -11.10044336 - 7.514262616/Nc^2 + 17.3274911*Nc^2 - 1.488104491*nh^2 + 
       (-9.465106014*nh - 10.08856466*nl)/Nc + 
       Nc*(2.194864452*nh - 0.5263085041*nl) - 3.237971986*nh*nl - 
       1.651930201*nl^2}, {0.3115087588, 1.511775071, 
      -8.259923402 - 13.02808465/Nc^2 + 16.64745113*Nc^2 - 1.45828643*nh^2 + 
       (-10.04137426*nh - 10.83594611*nl)/Nc + 
       Nc*(2.388537555*nh - 0.2163962439*nl) - 3.17309076*nh*nl - 
       1.618829465*nl^2}, {0.3313499421, 1.511775071, 
      -5.635310527 - 18.4491894/Nc^2 + 16.04195339*Nc^2 - 1.431450176*nh^2 + 
       (-10.55169151*nh - 11.49413195*nl)/Nc + 
       Nc*(2.555471525*nh + 0.05200748048*nl) - 3.114697656*nh*nl - 
       1.589038802*nl^2}, {0.3511911254, 1.511775071, 
      -3.229756962 - 23.74308214/Nc^2 + 15.51190727*Nc^2 - 1.407595728*nh^2 + 
       (-11.00727252*nh - 12.07767393*nl)/Nc + 
       Nc*(2.700362169*nh + 0.2850079828*nl) - 3.062792675*nh*nl - 
       1.562558213*nl^2}, {0.3710323087, 1.511775071, 
      -1.038523652 - 28.89221257/Nc^2 + 15.05662705*Nc^2 - 1.386723086*nh^2 + 
       (-11.41816367*nh - 12.5996035*nl)/Nc + 
       Nc*(2.827267638*nh + 0.4878806894*nl) - 3.017375817*nh*nl - 
       1.539387698*nl^2}, {0.390873492, 1.511775071, 
      0.9488048747 - 33.89197776/Nc^2 + 14.67433772*Nc^2 - 1.368832249*nh^2 + 
       (-11.79350037*nh - 13.07176553*nl)/Nc + 
       Nc*(2.93973144*nh + 0.6652306377*nl) - 2.978447081*nh*nl - 
       1.519527256*nl^2}, {0.4107146752, 1.511775071, 
      2.746798339 - 38.74796464/Nc^2 + 14.36252314*Nc^2 - 1.353923219*nh^2 + 
       (-12.14170765*nh - 13.50507903*nl)/Nc + 
       Nc*(3.040876264*nh + 0.8211142965*nl) - 2.946006468*nh*nl - 
       1.502976888*nl^2}, {0.4305558585, 1.511775071, 
      4.373127568 - 43.47405447/Nc^2 + 14.11816851*Nc^2 - 1.341995995*nh^2 + 
       (-12.47066062*nh - 13.90974575*nl)/Nc + 
       Nc*(3.133476656*nh + 0.9591340471*nl) - 2.920053978*nh*nl - 
       1.489736593*nl^2}, {0.4503970418, 1.511775071, 
      5.847835717 - 48.09114522/Nc^2 + 13.93793107*Nc^2 - 1.333050577*nh^2 + 
       (-12.787816*nh - 14.29542159*nl)/Nc - 2.90058961*nh*nl - 
       1.479806373*nl^2 + Nc*(3.220016103*nh + 1.082512462*nl)}, 
     {0.4702382251, 1.511775071, 7.192839022 - 52.62633482/Nc^2 + 
       13.81826112*Nc^2 - 1.327086965*nh^2 + 
       (-13.10032335*nh - 14.67136144*nl)/Nc - 2.887613365*nh*nl - 
       1.473186225*nl^2 + Nc*(3.302732425*nh + 1.19415144*nl)}, 
     {0.4900794084, 1.511775071, 8.431593782 - 57.1124637/Nc^2 + 
       13.75548826*Nc^2 - 1.324105159*nh^2 + 
       (-13.41512196*nh - 15.04654572*nl)/Nc - 2.881125242*nh*nl - 
       1.469876152*nl^2 + Nc*(3.383654301*nh + 1.296679813*nl)}, 
     {0.5099205916, 1.511775071, 9.588887343 - 61.58795506/Nc^2 + 
       13.74588308*Nc^2 - 1.324105159*nh^2 + 
       (-13.73902852*nh - 15.4297947*nl)/Nc - 2.881125242*nh*nl - 
       1.469876152*nl^2 + Nc*(3.46463094*nh + 1.392492057*nl)}, 
     {0.5297617749, 1.511775071, 10.69072506 - 66.09692033/Nc^2 + 
       13.7857012*Nc^2 - 1.327086965*nh^2 + 
       (-14.07881939*nh - 15.82987601*nl)/Nc - 2.887613365*nh*nl - 
       1.473186225*nl^2 + Nc*(3.547356435*nh + 1.483780083*nl)}, 
     {0.5496029582, 1.511775071, 11.764295 - 70.68952015/Nc^2 + 
       13.87121468*Nc^2 - 1.333050577*nh^2 + 
       (-14.44131125*nh - 16.25560993*nl)/Nc - 2.90058961*nh*nl - 
       1.479806373*nl^2 + Nc*(3.633389914*nh + 1.572559548*nl)}, 
     {0.5694441415, 1.511775071, 12.83799964 - 75.42259383/Nc^2 + 
       13.9987342*Nc^2 - 1.341995995*nh^2 + (-14.8334434*nh - 16.71597687*nl)/
        Nc - 2.920053978*nh*nl - 1.489736593*nl^2 + 
       Nc*(3.724172351*nh + 1.660691827*nl)}, {0.5892853248, 1.511775071, 
      13.94154952 - 80.36059133/Nc^2 + 14.16462451*Nc^2 - 1.353923219*nh^2 + 
       (-15.26236539*nh - 17.22023173*nl)/Nc - 2.946006468*nh*nl - 
       1.502976888*nl^2 + Nc*(3.821040697*nh + 1.749902473*nl)}, 
     {0.609126508, 1.511775071, 15.10611855 - 85.57686907/Nc^2 + 
       14.36531501*Nc^2 - 1.368832249*nh^2 + 
       (-15.73553395*nh - 17.7780304*nl)/Nc - 2.978447081*nh*nl - 
       1.519527256*nl^2 + Nc*(3.925239836*nh + 1.841796856*nl)}, 
     {0.6289676913, 1.511775071, 16.36456599 - 91.15544442/Nc^2 + 
       14.59730663*Nc^2 - 1.386723086*nh^2 + 
       (-16.26082418*nh - 18.39957463*nl)/Nc - 3.017375817*nh*nl - 
       1.539387698*nl^2 + Nc*(4.037932766*nh + 1.937873472*nl)}, 
     {0.6488088746, 1.511775071, 17.75173489 - 97.19335087/Nc^2 + 
       14.8571761*Nc^2 - 1.407595728*nh^2 + 
       (-16.84666113*nh - 19.09578344*nl)/Nc - 3.062792675*nh*nl - 
       1.562558213*nl^2 + Nc*(4.160209321*nh + 2.039535358*nl)}, 
     {0.6686500579, 1.511775071, 19.30484379 - 103.803805/Nc^2 + 
       15.14157828*Nc^2 - 1.431450176*nh^2 + 
       (-17.50218018*nh - 19.8785017*nl)/Nc - 3.114697656*nh*nl - 
       1.589038802*nl^2 + Nc*(4.293093691*nh + 2.148099918*nl)}, 
     {0.6884912412, 1.511775071, 21.06399679 - 111.1204991/Nc^2 + 
       15.44724698*Nc^2 - 1.45828643*nh^2 + 
       (-18.23742773*nh - 20.76076084*nl)/Nc - 3.17309076*nh*nl - 
       1.618829465*nl^2 + Nc*(4.437550921*nh + 2.264807437*nl)}, 
     {0.7083324244, 1.511775071, 23.07284977 - 119.3034944/Nc^2 + 
       15.77099481*Nc^2 - 1.488104491*nh^2 + 
       (-19.06361853*nh - 21.75711263*nl)/Nc - 3.237971986*nh*nl - 
       1.651930201*nl^2 + Nc*(4.594492582*nh + 2.390828489*nl)}, 
     {0.7281736077, 1.511775071, 25.37948885 - 128.5474484/Nc^2 + 
       16.10971222*Nc^2 - 1.520904357*nh^2 + 
       (-19.99347383*nh - 22.88406708*nl)/Nc - 3.309341335*nh*nl - 
       1.688341011*nl^2 + Nc*(4.764781714*nh + 2.527270418*nl)}, 
     {0.748014791, 1.511775071, 28.03760563 - 139.0933329/Nc^2 + 
       16.46036604*Nc^2 - 1.556686029*nh^2 + 
       (-21.04167654*nh - 24.16068078*nl)/Nc - 3.387198806*nh*nl - 
       1.728061895*nl^2 + Nc*(4.949237175*nh + 2.675183015*nl)}, 
     {0.7678559743, 1.511775071, 31.10810003 - 151.2455325/Nc^2 + 
       16.81999765*Nc^2 - 1.595449508*nh^2 + 
       (-22.22550026*nh - 25.60936814*nl)/Nc - 3.4715444*nh*nl - 
       1.771092852*nl^2 + Nc*(5.148637474*nh + 2.835563534*nl)}, 
     {0.7876971576, 1.511775071, 34.66131824 - 165.3974993/Nc^2 + 
       17.18572084*Nc^2 - 1.637194792*nh^2 + 
       (-23.56570288*nh - 27.25705136*nl)/Nc - 3.562378117*nh*nl - 
       1.817433883*nl^2 + Nc*(5.363724154*nh + 3.00936113*nl)}, 
     {0.8075383408, 1.511775071, 38.78026745 - 182.0715407/Nc^2 + 
       17.55471958*Nc^2 - 1.681921883*nh^2 + 
       (-25.0878374*nh - 29.13684232*nl)/Nc - 3.659699955*nh*nl - 
       1.867084987*nl^2 + Nc*(5.595204812*nh + 3.19748079*nl)}, 
     {0.8273795241, 1.511775071, 43.56539552 - 201.9829865/Nc^2 + 
       17.92424565*Nc^2 - 1.729630779*nh^2 + 
       (-26.82424569*nh - 31.29059304*nl)/Nc - 3.763509917*nh*nl - 
       1.920046166*nl^2 + Nc*(5.843755776*nh + 3.40078685*nl)}, 
     {0.8472207074, 1.511775071, 49.1420016 - 226.1486502/Nc^2 + 
       18.2916163*Nc^2 - 1.780321482*nh^2 + 
       (-28.81722483*nh - 33.77293131*nl)/Nc - 3.873808002*nh*nl - 
       1.976317417*nl^2 + Nc*(6.110024506*nh + 3.620106126*nl)}, 
     {0.8670618907, 1.511775071, 55.67234374 - 256.0810145/Nc^2 + 
       18.6542118*Nc^2 - 1.83399399*nh^2 + (-31.12432571*nh - 36.65798538*nl)/
        Nc - 3.990594209*nh*nl - 2.035898743*nl^2 + 
       Nc*(6.394631748*nh + 3.856230731*nl)}, {0.886903074, 1.511775071, 
      63.376788 - 294.1618896/Nc^2 + 19.00947311*Nc^2 - 1.890648305*nh^2 + 
       (-33.82781673*nh - 40.05133503*nl)/Nc - 4.113868539*nh*nl - 
       2.098790142*nl^2 + Nc*(6.698173467*nh + 4.109920605*nl)}, 
     {0.09575752566, 1.914481976, -31.07944717 + 21.97418529/Nc^2 + 
       24.51705807*Nc^2 - 1.970305872*nh^2 + 
       Nc*(-2.566059135*nh - 7.504806538*nl) - 4.111708571*nh*nl - 
       2.051468609*nl^2 + (-0.3950162661*nh + 2.884526961*nl)/Nc}, 
     {0.116487909, 1.914481976, -32.6354173 + 28.68663228/Nc^2 + 
       24.6453792*Nc^2 - 1.90584954*nh^2 + 
       Nc*(-1.376992896*nh - 5.93461881*nl) + 
       (-3.071702139*nh - 0.4287180182*nl)/Nc - 3.977198667*nh*nl - 
       1.984357129*nl^2}, {0.1372182923, 1.914481976, 
      -31.01395357 + 29.01525899/Nc^2 + 24.053746*Nc^2 - 1.844785646*nh^2 + 
       Nc*(-0.4468631603*nh - 4.678153161*nl) + 
       (-5.206071404*nh - 3.094167373*nl)/Nc - 3.849768232*nh*nl - 
       1.920777833*nl^2}, {0.1579486756, 1.914481976, 
      -27.84451285 + 25.83593904/Nc^2 + 23.12515479*Nc^2 - 1.787114191*nh^2 + 
       (-6.942070816*nh - 5.278515519*nl)/Nc + 
       Nc*(0.2956450321*nh - 3.652862969*nl) - 3.729417266*nh*nl - 
       1.86073072*nl^2}, {0.1786790589, 1.914481976, 
      -23.9754266 + 20.7040164/Nc^2 + 22.05749934*Nc^2 - 1.732835175*nh^2 + 
       (-8.372869447*nh - 7.090773698*nl)/Nc + 
       Nc*(0.8964295833*nh - 2.805077846*nl) - 3.616145768*nh*nl - 
       1.80421579*nl^2}, {0.1994094422, 1.914481976, 
      -19.8734495 + 14.51662193/Nc^2 + 20.95886459*Nc^2 - 1.681948597*nh^2 + 
       (-9.562960548*nh - 8.607027692*nl)/Nc + 
       Nc*(1.387019988*nh - 2.097627583*nl) - 3.509953739*nh*nl - 
       1.751233043*nl^2}, {0.2171398255, 1.914481976, 
      -16.38357675 + 8.801477681/Nc^2 + 20.04140984*Nc^2 - 1.641117632*nh^2 + 
       (-10.42568641*nh - 9.711562566*nl)/Nc + 
       Nc*(1.736539126*nh - 1.583308462*nl) - 3.424746143*nh*nl - 
       1.70872013*nl^2}, {0.2408702088, 1.914481976, 
      -11.91542539 + 0.9305700407/Nc^2 + 18.88582847*Nc^2 - 
       1.590352757*nh^2 + (-11.39777995*nh - 10.96169601*nl)/Nc + 
       Nc*(2.122961679*nh - 1.002342291*nl) - 3.318808087*nh*nl - 
       1.655864099*nl^2}, {0.2616005921, 1.914481976, 
      -8.293979263 - 5.924938908/Nc^2 + 17.96518083*Nc^2 - 1.549643495*nh^2 + 
       (-12.10631763*nh - 11.87646887*nl)/Nc + 
       Nc*(2.398606439*nh - 0.578290634*nl) - 3.233854463*nh*nl - 
       1.613477902*nl^2}, {0.2823309754, 1.914481976, 
      -4.981671421 - 12.62271936/Nc^2 + 17.13814654*Nc^2 - 1.512326671*nh^2 + 
       (-12.70770995*nh - 12.65481746*nl)/Nc + 
       Nc*(2.627608914*nh - 0.2187175197*nl) - 3.155980309*nh*nl - 
       1.574623887*nl^2}, {0.3030613587, 1.914481976, 
      -1.995628166 - 19.08493788/Nc^2 + 16.40899107*Nc^2 - 1.478402286*nh^2 + 
       (-13.22083883*nh - 13.31955034*nl)/Nc + 
       Nc*(2.818495447*nh + 0.08666620201*nl) - 3.085185623*nh*nl - 
       1.539302056*nl^2}, {0.323791742, 1.914481976, 
      0.6635214066 - 25.26879626/Nc^2 + 15.77841045*Nc^2 - 1.447870339*nh^2 + 
       (-13.66173839*nh - 13.89008549*nl)/Nc + 
       Nc*(2.978317101*nh + 0.3463912995*nl) - 3.021470405*nh*nl - 
       1.507512408*nl^2}, {0.3445221253, 1.914481976, 
      3.005916556 - 31.15582574/Nc^2 + 15.24484899*Nc^2 - 1.420730831*nh^2 + 
       (-14.04430252*nh - 14.38328401*nl)/Nc + 
       Nc*(3.112998137*nh + 0.5676405769*nl) - 2.964834656*nh*nl - 
       1.479254943*nl^2}, {0.3652525086, 1.914481976, 
      5.048822738 - 36.74493456/Nc^2 + 14.80533382*Nc^2 - 1.396983761*nh^2 + 
       (-14.38079524*nh - 14.81405425*nl)/Nc + 
       Nc*(3.227585165*nh + 0.7565435219*nl) - 2.915278376*nh*nl - 
       1.454529661*nl^2}, {0.3859828919, 1.914481976, 
      6.814278806 - 42.04782317/Nc^2 + 14.45601307*Nc^2 - 1.37662913*nh^2 + 
       (-14.68222911*nh - 15.19580146*nl)/Nc + 
       Nc*(3.326429395*nh + 0.9183926556*nl) - 2.872801564*nh*nl - 
       1.433336562*nl^2}, {0.4067132752, 1.914481976, 
      8.327562804 - 47.08594111/Nc^2 + 14.19250797*Nc^2 - 1.359666937*nh^2 + 
       (-14.95865337*nh - 15.5407715*nl)/Nc - 2.837404221*nh*nl - 
       1.415675647*nl^2 + Nc*(3.41332268*nh + 1.057805556*nl)}, 
     {0.4274436585, 1.914481976, 9.616190611 - 51.88848022/Nc^2 + 
       14.01014554*Nc^2 - 1.346097183*nh^2 + 
       (-15.21937939*nh - 15.86032057*nl)/Nc - 2.809086347*nh*nl - 
       1.401546914*nl^2 + Nc*(3.491600867*nh + 1.178848332*nl)}, 
     {0.4481740418, 1.914481976, 10.70926988 - 56.49108936/Nc^2 + 
       13.90411306*Nc^2 - 1.335919867*nh^2 + 
       (-15.47316201*nh - 16.16513299*nl)/Nc - 2.787847941*nh*nl - 
       1.390950365*nl^2 + Nc*(3.564223571*nh + 1.285131193*nl)}, 
     {0.4689044251, 1.914481976, 11.63709705 - 60.93511335/Nc^2 + 
       13.86956098*Nc^2 - 1.32913499*nh^2 + 
       (-15.72835022*nh - 16.46540252*nl)/Nc - 2.773689004*nh*nl - 
       1.383885999*nl^2 + Nc*(3.633836638*nh + 1.379883457*nl)}, 
     {0.4896348084, 1.914481976, 12.43092565 - 65.26723375/Nc^2 + 
       13.90167093*Nc^2 - 1.325742552*nh^2 + 
       (-15.99301655*nh - 16.77098852*nl)/Nc - 2.766609535*nh*nl - 
       1.380353816*nl^2 + Nc*(3.702821667*nh + 1.466013164*nl)}, 
     {0.5103651916, 1.914481976, 13.12286001 - 69.53944005/Nc^2 + 
       13.99570024*Nc^2 - 1.325742552*nh^2 + 
       (-16.27507285*nh - 17.09155588*nl)/Nc - 2.766609535*nh*nl - 
       1.380353816*nl^2 + Nc*(3.773335742*nh + 1.546155004*nl)}, 
     {0.5310955749, 1.914481976, 13.74584565 - 73.80929662/Nc^2 + 
       14.14701028*Nc^2 - 1.32913499*nh^2 + 
       (-16.58237824*nh - 17.43670565*nl)/Nc - 2.773689004*nh*nl - 
       1.383885999*nl^2 + Nc*(3.847343643*nh + 1.622709239*nl)}, 
     {0.5518259582, 1.914481976, 14.33373926 - 78.1405/Nc^2 + 
       14.35108388*Nc^2 - 1.335919867*nh^2 + 
       (-16.92284457*nh - 17.81610271*nl)/Nc - 2.787847941*nh*nl - 
       1.390950365*nl^2 + Nc*(3.92664421*nh + 1.697873622*nl)}, 
     {0.5725563415, 1.914481976, 14.92145013 - 82.60374923/Nc^2 + 
       14.60353497*Nc^2 - 1.346097183*nh^2 + 
       (-17.30454438*nh - 18.23960643*nl)/Nc - 2.809086347*nh*nl - 
       1.401546914*nl^2 + Nc*(4.012892116*nh + 1.773669798*nl)}, 
     {0.5932867248, 1.914481976, 15.54515191 - 87.27798042/Nc^2 + 
       14.90011316*Nc^2 - 1.359666937*nh^2 + 
       (-17.73582665*nh - 18.71741056*nl)/Nc - 2.837404221*nh*nl - 
       1.415675647*nl^2 + Nc*(4.107616001*nh + 1.851965322*nl)}, 
     {0.6140171081, 1.914481976, 16.24256995 - 92.25205246/Nc^2 + 
       15.23670461*Nc^2 - 1.37662913*nh^2 + 
       (-18.22544622*nh - 19.26019943*nl)/Nc - 2.872801564*nh*nl - 
       1.433336562*nl^2 + Nc*(4.212233674*nh + 1.934492147*nl)}, 
     {0.6347474914, 1.914481976, 17.05335658 - 97.6270187/Nc^2 + 
       15.60933062*Nc^2 - 1.396983761*nh^2 + 
       (-18.78271446*nh - 19.87932923*nl)/Nc - 2.915278376*nh*nl - 
       1.454529661*nl^2 + Nc*(4.328064969*nh + 2.022862267*nl)}, 
     {0.6554778747, 1.914481976, 18.01957498 - 103.519187/Nc^2 + 
       16.01414447*Nc^2 - 1.420730831*nh^2 + 
       (-19.41768062*nh - 20.58704584*nl)/Nc - 2.964834656*nh*nl - 
       1.479254943*nl^2 + Nc*(4.45634266*nh + 2.118581033*nl)}, 
     {0.676208258, 1.914481976, 19.18632306 - 110.0642731/Nc^2 + 
       16.44742734*Nc^2 - 1.447870339*nh^2 + 
       (-20.14135725*nh - 21.39675449*nl)/Nc - 3.021470405*nh*nl - 
       1.507512408*nl^2 + Nc*(4.598221817*nh + 2.223058551*nl)}, 
     {0.6969386413, 1.914481976, 20.60254496 - 117.4231101/Nc^2 + 
       16.90558355*Nc^2 - 1.478402286*nh^2 + 
       (-20.96600838*nh - 22.32336353*nl)/Nc - 3.085185623*nh*nl - 
       1.539302056*nl^2 + Nc*(4.754787834*nh + 2.3376195*nl)}, 
     {0.7176690246, 1.914481976, 22.32210091 - 125.7896318/Nc^2 + 
       17.38513548*Nc^2 - 1.512326671*nh^2 + 
       (-21.90552787*nh - 23.38373407*nl)/Nc - 3.155980309*nh*nl - 
       1.574623887*nl^2 + Nc*(4.927063394*nh + 2.463511634*nl)}, 
     {0.7383994079, 1.914481976, 24.40520339 - 135.4022687/Nc^2 + 
       17.88271828*Nc^2 - 1.549643495*nh^2 + 
       (-22.97594988*nh - 24.59728408*nl)/Nc - 3.233854463*nh*nl - 
       1.613477902*nl^2 + Nc*(5.116014501*nh + 2.601913168*nl)}, 
     {0.7591297912, 1.914481976, 26.92038703 - 146.5606187/Nc^2 + 
       18.39507467*Nc^2 - 1.590352757*nh^2 + 
       (-24.19615631*nh - 25.98682214*nl)/Nc - 3.318808087*nh*nl - 
       1.655864099*nl^2 + Nc*(5.322555767*nh + 2.753939243*nl)}, 
     {0.7828601745, 1.914481976, 30.43307998 - 161.7331025/Nc^2 + 
       18.99565692*Nc^2 - 1.641117632*nh^2 + 
       (-25.80630613*nh - 27.82899274*nl)/Nc - 3.424746143*nh*nl - 
       1.70872013*nl^2 + Nc*(5.581694056*nh + 2.946049081*nl)}, 
     {0.8005905578, 1.914481976, 33.58062961 - 175.1832337/Nc^2 + 
       19.45158579*Nc^2 - 1.681948597*nh^2 + 
       (-27.1822304*nh - 29.40971214*nl)/Nc - 3.509953739*nh*nl - 
       1.751233043*nl^2 + Nc*(5.79183745*nh + 3.103043529*nl)}, 
     {0.8213209411, 1.914481976, 37.93633648 - 193.8585315/Nc^2 + 
       19.98971782*Nc^2 - 1.732835175*nh^2 + 
       (-29.01190743*nh - 31.51942262*nl)/Nc - 3.616145768*nh*nl - 
       1.80421579*nl^2 + Nc*(6.05618908*nh + 3.302084385*nl)}, 
     {0.8420513244, 1.914481976, 43.16095028 - 216.6725331/Nc^2 + 
       20.53056852*Nc^2 - 1.787114191*nh^2 + 
       (-31.12493106*nh - 33.96470106*nl)/Nc - 3.729417266*nh*nl - 
       1.86073072*nl^2 + Nc*(6.341360093*nh + 3.518683415*nl)}, 
     {0.8627817077, 1.914481976, 49.44736778 - 245.1115956/Nc^2 + 
       21.07134408*Nc^2 - 1.844785646*nh^2 + 
       (-33.58579453*nh - 36.82163323*nl)/Nc - 3.849768232*nh*nl - 
       1.920777833*nl^2 + Nc*(6.648067622*nh + 3.753713302*nl)}, 
     {0.883512091, 1.914481976, 57.06264601 - 281.5288321/Nc^2 + 
       21.6093299*Nc^2 - 1.90584954*nh^2 + (-36.48766692*nh - 40.19923037*nl)/
        Nc - 3.977198667*nh*nl - 1.984357129*nl^2 + 
       Nc*(6.976998299*nh + 4.008009278*nl)}, {0.9042424743, 1.914481976, 
      66.40184615 - 329.9482458/Nc^2 + 22.14188668*Nc^2 - 1.970305872*nh^2 + 
       (-39.97449497*nh - 44.2641869*nl)/Nc - 4.111708571*nh*nl - 
       2.051468609*nl^2 + Nc*(7.328810543*nh + 4.282371928*nl)}, 
     {0.08029127402, 2.424462017, -29.92765073 + 32.90400524/Nc^2 + 
       25.68297145*Nc^2 - 1.999375114*nh^2 + 
       Nc*(-2.932324067*nh - 7.937000124*nl) + 
       (-3.319028157*nh + 0.4251450121*nl)/Nc - 4.051536922*nh*nl - 
       1.989099273*nl^2}, {0.1018147984, 2.424462017, 
      -31.20807818 + 39.30808471/Nc^2 + 25.84551771*Nc^2 - 1.928862756*nh^2 + 
       Nc*(-1.456710976*nh - 6.092305077*nl) + 
       (-6.450223534*nh - 3.300409441*nl)/Nc - 3.908650567*nh*nl - 
       1.918949315*nl^2}, {0.1233383228, 2.424462017, 
      -28.37767918 + 37.28759724/Nc^2 + 25.04304536*Nc^2 - 1.862061574*nh^2 + 
       (-8.812037775*nh - 6.163075376*nl)/Nc + 
       Nc*(-0.3552463171*nh - 4.671144013*nl) - 3.773284546*nh*nl - 
       1.85249146*nl^2}, {0.1448618472, 2.424462017, 
      -23.87573494 + 31.24407653/Nc^2 + 23.85599844*Nc^2 - 1.798971569*nh^2 + 
       (-10.64594552*nh - 8.422961106*nl)/Nc + 
       Nc*(0.4921138719*nh - 3.544282177*nl) - 3.645438859*nh*nl - 
       1.789725708*nl^2}, {0.1663853717, 2.424462017, 
      -18.81826412 + 23.29413367/Nc^2 + 22.54864671*Nc^2 - 1.739592741*nh^2 + 
       (-12.09511916*nh - 10.23685644*nl)/Nc + 
       Nc*(1.156232014*nh - 2.634180214*nl) - 3.525113507*nh*nl - 
       1.730652059*nl^2}, {0.1879088961, 2.424462017, 
      -13.75289888 + 14.54558344/Nc^2 + 21.25034924*Nc^2 - 1.68392509*nh^2 + 
       (-13.25246704*nh - 11.70785712*nl)/Nc + 
       Nc*(1.682805554*nh - 1.890184929*nl) - 3.412308489*nh*nl - 
       1.675270513*nl^2}, {0.2094324205, 2.424462017, 
      -8.955754423 + 5.60879193/Nc^2 + 20.02648605*Nc^2 - 1.631968615*nh^2 + 
       (-14.18242051*nh - 12.9082348*nl)/Nc + 
       Nc*(2.103257668*nh - 1.27709767*nl) - 3.307023806*nh*nl - 
       1.62358107*nl^2}, {0.2309559449, 2.424462017, 
      -4.563260274 - 3.171516172/Nc^2 + 18.90979393*Nc^2 - 1.583723317*nh^2 + 
       (-14.93202343*nh - 13.89123299*nl)/Nc + 
       Nc*(2.440278835*nh - 0.7692800883*nl) - 3.209259458*nh*nl - 
       1.57558373*nl^2}, {0.2524794693, 2.424462017, 
      -0.6360935565 - 11.60124475/Nc^2 + 17.91548161*Nc^2 - 
       1.539189196*nh^2 + (-15.53708114*nh - 14.69768187*nl)/Nc + 
       Nc*(2.710897727*nh - 0.3473509948*nl) - 3.119015444*nh*nl - 
       1.531278493*nl^2}, {0.2740029937, 2.424462017, 
      2.80769372 - 19.57580117/Nc^2 + 17.0490187*Nc^2 - 1.498366252*nh^2 + 
       (-16.02580431*nh - 15.35995645*nl)/Nc + 
       Nc*(2.928299094*nh + 0.003787982238*nl) - 3.036291765*nh*nl - 
       1.490665359*nl^2}, {0.2955265181, 2.424462017, 
      5.774617725 - 27.0458214/Nc^2 + 16.31035766*Nc^2 - 1.461254484*nh^2 + 
       (-16.42108695*nh - 15.90447248*nl)/Nc + 
       Nc*(3.102958168*nh + 0.2961948825*nl) - 2.96108842*nh*nl - 
       1.453744329*nl^2}, {0.3170500425, 2.424462017, 
      8.285531327 - 33.99712265/Nc^2 + 15.69631355*Nc^2 - 1.427853894*nh^2 + 
       (-16.7419952*nh - 16.35332995*nl)/Nc + 
       Nc*(3.2433798*nh + 0.5397030123*nl) - 2.893405409*nh*nl - 
       1.420515401*nl^2}, {0.3385735669, 2.424462017, 
      10.36965691 - 40.43858647/Nc^2 + 15.20194558*Nc^2 - 1.39816448*nh^2 + 
       (-17.00477783*nh - 16.72543639*nl)/Nc + 
       Nc*(3.356597715*nh + 0.7424755146*nl) - 2.833242733*nh*nl - 
       1.390978577*nl^2}, {0.3600970913, 2.424462017, 
      12.06103702 - 46.39465559/Nc^2 + 14.82137677*Nc^2 - 1.372186242*nh^2 + 
       (-17.22357548*nh - 17.03730014*nl)/Nc + 
       Nc*(3.448522216*nh + 0.9113938847*nl) - 2.780600392*nh*nl - 
       1.365133855*nl^2}, {0.3816206157, 2.424462017, 
      13.39640243 - 51.9006177/Nc^2 + 14.54828704*Nc^2 - 1.349919182*nh^2 + 
       (-17.41093383*nh - 17.30360762*nl)/Nc - 2.735478385*nh*nl - 
       1.342981237*nl^2 + Nc*(3.524188772*nh + 1.052337231*nl)}, 
     {0.4031441402, 2.424462017, 14.41389516 - 56.99963236/Nc^2 + 
       14.37621153*Nc^2 - 1.331363298*nh^2 + 
       (-17.57818588*nh - 17.53765568*nl)/Nc - 2.697876712*nh*nl - 
       1.324520722*nl^2 + Nc*(3.587939858*nh + 1.170387532*nl)}, 
     {0.4246676646, 2.424462017, 15.15232085 - 61.74088655/Nc^2 + 
       14.29872055*Nc^2 - 1.316518591*nh^2 + 
       (-17.73574507*nh - 17.75168466*nl)/Nc - 2.667795374*nh*nl - 
       1.309752309*nl^2 + Nc*(3.643560651*nh + 1.269983491*nl)}, 
     {0.446191189, 2.424462017, 15.65073722 - 66.17851077/Nc^2 + 
       14.30952618*Nc^2 - 1.305385061*nh^2 + 
       (-17.89333696*nh - 17.95714298*nl)/Nc - 2.64523437*nh*nl - 
       1.298676*nl^2 + Nc*(3.694382105*nh + 1.355037863*nl)}, 
     {0.4677147134, 2.424462017, 15.94826226 - 70.37103209/Nc^2 + 
       14.40254317*Nc^2 - 1.297962707*nh^2 + 
       (-18.06018866*nh - 18.16490417*nl)/Nc - 2.630193701*nh*nl - 
       1.291291794*nl^2 + Nc*(3.743360497*nh + 1.429028335*nl)}, 
     {0.4892382378, 2.424462017, 16.08403126 - 74.38123248/Nc^2 + 
       14.57192102*Nc^2 - 1.29425153*nh^2 + 
       (-18.24518934*nh - 18.38545157*nl)/Nc - 2.622673367*nh*nl - 
       1.287599691*nl^2 + Nc*(3.793139678*nh + 1.495068887*nl)}, 
     {0.5107617622, 2.424462017, 16.09726057 - 78.27633917/Nc^2 + 
       14.81205786*Nc^2 - 1.29425153*nh^2 + 
       (-18.45703237*nh - 18.62904221*nl)/Nc - 2.622673367*nh*nl - 
       1.287599691*nl^2 + Nc*(3.846100436*nh + 1.555966549*nl)}, 
     {0.5322852866, 2.424462017, 16.02739374 - 82.12851679/Nc^2 + 
       15.1176031*Nc^2 - 1.297962707*nh^2 + 
       (-18.70434694*nh - 18.90585897*nl)/Nc - 2.630193701*nh*nl - 
       1.291291794*nl^2 + Nc*(3.904400068*nh + 1.614267034*nl)}, 
     {0.553808811, 2.424462017, 15.91431861 - 86.01566501/Nc^2 + 
       15.48345297*Nc^2 - 1.305385061*nh^2 + 
       (-18.99582642*nh - 19.22615887*nl)/Nc - 2.64523437*nh*nl - 
       1.298676*nl^2 + Nc*(3.970004469*nh + 1.672291835*nl)}, 
     {0.5753323354, 2.424462017, 15.79865291 - 90.02255768/Nc^2 + 
       15.90474198*Nc^2 - 1.316518591*nh^2 + 
       (-19.34035999*nh - 19.60042528*nl)/Nc - 2.667795374*nh*nl - 
       1.309752309*nl^2 + Nc*(4.044714381*nh + 1.732168646*nl)}, 
     {0.5968558598, 2.424462017, 15.72210413 - 94.24239489/Nc^2 + 
       16.37683195*Nc^2 - 1.331363298*nh^2 + 
       (-19.74717473*nh - 20.0395317*nl)/Nc - 2.697876712*nh*nl - 
       1.324520722*nl^2 + Nc*(4.130187071*nh + 1.795856537*nl)}, 
     {0.6183793843, 2.424462017, 15.7279176 - 98.77888459/Nc^2 + 
       16.89529993*Nc^2 - 1.349919182*nh^2 + 
       (-20.22599625*nh - 20.55492655*nl)/Nc - 2.735478385*nh*nl - 
       1.342981237*nl^2 + Nc*(4.227954377*nh + 1.865166962*nl)}, 
     {0.6399029087, 2.424462017, 15.86143568 - 103.7490323/Nc^2 + 
       17.45592565*Nc^2 - 1.372186242*nh^2 + 
       (-20.78723795*nh - 21.15885019*nl)/Nc - 2.780600392*nh*nl - 
       1.365133855*nl^2 + Nc*(4.339437834*nh + 1.941781397*nl)}, 
     {0.6614264331, 2.424462017, 16.17080371 - 109.2869102/Nc^2 + 
       18.05467911*Nc^2 - 1.39816448*nh^2 + 
       (-21.44223283*nh - 21.86459945*nl)/Nc - 2.833242733*nh*nl - 
       1.390978577*nl^2 + Nc*(4.465961465*nh + 2.027266279*nl)}, 
     {0.6829499575, 2.424462017, 16.70787542 - 115.5488175/Nc^2 + 
       18.68770846*Nc^2 - 1.427853894*nh^2 + 
       (-22.20352659*nh - 22.68686077*nl)/Nc - 2.893405409*nh*nl - 
       1.420515401*nl^2 + Nc*(4.608762646*nh + 2.123085715*nl)}, 
     {0.7044734819, 2.424462017, 17.52939716 - 122.7204717/Nc^2 + 
       19.35132844*Nc^2 - 1.461254484*nh^2 + 
       (-23.08525986*nh - 23.64214247*nl)/Nc - 2.96108842*nh*nl - 
       1.453744329*nl^2 + Nc*(4.769001394*nh + 2.230612381*nl)}, 
     {0.7259970063, 2.424462017, 18.69859101 - 131.0272439/Nc^2 + 
       20.04200954*Nc^2 - 1.498366252*nh^2 + 
       (-24.10368141*nh - 24.7493521*nl)/Nc - 3.036291765*nh*nl - 
       1.490665359*nl^2 + Nc*(4.947768371*nh + 2.351136895*nl)}, 
     {0.7475205307, 2.424462017, 20.28732372 - 140.7490911/Nc^2 + 
       20.75636769*Nc^2 - 1.539189196*nh^2 + 
       (-25.27785739*nh - 26.03058964*nl)/Nc - 3.119015444*nh*nl - 
       1.531278493*nl^2 + Nc*(5.146091789*nh + 2.485875948*nl)}, 
     {0.7690440551, 2.424462017, 22.37916156 - 152.2429766/Nc^2 + 
       21.49115474*Nc^2 - 1.583723317*nh^2 + 
       (-26.63068179*nh - 27.51227082*nl)/Nc - 3.209259458*nh*nl - 
       1.57558373*nl^2 + Nc*(5.364943426*nh + 2.635979369*nl)}, 
     {0.7905675795, 2.424462017, 25.07380928 - 165.9776798/Nc^2 + 
       22.24324961*Nc^2 - 1.631968615*nh^2 + 
       (-28.1903653*nh - 29.22677069*nl)/Nc - 3.307023806*nh*nl - 
       1.62358107*nl^2 + Nc*(5.605243865*nh + 2.802536304*nl)}, 
     {0.8120911039, 2.424462017, 28.49379897 - 182.5900205/Nc^2 + 
       23.00965002*Nc^2 - 1.68392509*nh^2 + 
       (-29.99271324*nh - 31.21491941*nl)/Nc - 3.412308489*nh*nl - 
       1.675270513*nl^2 + Nc*(5.867867103*nh + 2.986580642*nl)}, 
     {0.8336146283, 2.424462017, 32.79501232 - 202.9800635/Nc^2 + 
       23.78746492*Nc^2 - 1.739592741*nh^2 + 
       (-32.08476949*nh - 33.52996048*nl)/Nc - 3.525113507*nh*nl - 
       1.730652059*nl^2 + Nc*(6.153644595*nh + 3.189095797*nl)}, 
     {0.8551381528, 2.424462017, 38.1841228 - 228.4818977/Nc^2 + 
       24.5739074*Nc^2 - 1.798971569*nh^2 + 
       (-34.53096539*nh - 36.24416557*nl)/Nc - 3.645438859*nh*nl - 
       1.789725708*nl^2 + Nc*(6.463368841*nh + 3.411018938*nl)}, 
     {0.8766616772, 2.424462017, 44.94947021 - 261.1928858/Nc^2 + 
       25.3662882*Nc^2 - 1.862061574*nh^2 + 
       (-37.42420929*nh - 39.46063041*nl)/Nc - 3.773284546*nh*nl - 
       1.85249146*nl^2 + Nc*(6.797796561*nh + 3.653244745*nl)}, 
     {0.8981852016, 2.424462017, 53.52058479 - 304.6704393/Nc^2 + 
       26.16200971*Nc^2 - 1.928862756*nh^2 + 
       (-40.90767357*nh - 43.33614481*nl)/Nc - 3.908650567*nh*nl - 
       1.918949315*nl^2 + Nc*(7.157651532*nh + 3.916628765*nl)}, 
     {0.919708726, 2.424462017, 64.59713513 - 365.6045613/Nc^2 + 
       26.95856039*Nc^2 - 1.999375114*nh^2 + 
       (-45.22283288*nh - 48.1308171*nl)/Nc - 4.051536922*nh*nl - 
       1.989099273*nl^2 + Nc*(7.543627114*nh + 4.201990403*nl)}, 
     {0.06674278994, 3.07029063, -27.77498526 + 47.90422022/Nc^2 + 
       26.98115376*Nc^2 - 1.980880012*nh^2 + 
       Nc*(-3.335372832*nh - 8.41076637*nl) + 
       (-6.94901122*nh - 2.633880324*nl)/Nc - 3.933462695*nh*nl - 
       1.909504958*nl^2}, {0.0889611084, 3.07029063, 
      -28.27594439 + 52.84814068/Nc^2 + 27.14953135*Nc^2 - 1.906432823*nh^2 + 
       (-10.51820083*nh - 6.775622794*nl)/Nc + 
       Nc*(-1.554582916*nh - 6.267258893*nl) - 3.785631812*nh*nl - 
       1.837740249*nl^2}, {0.1111794269, 3.07029063, 
      -23.66560413 + 46.98191934/Nc^2 + 26.0667331*Nc^2 - 1.835903907*nh^2 + 
       (-13.02583589*nh - 9.778819406*nl)/Nc + 
       Nc*(-0.2971978028*nh - 4.688697558*nl) - 3.645581501*nh*nl - 
       1.76975263*nl^2}, {0.1333977453, 3.07029063, 
      -17.46770991 + 36.84345843/Nc^2 + 24.58413885*Nc^2 - 1.769293265*nh^2 + 
       (-14.86096458*nh - 12.04223248*nl)/Nc + 
       Nc*(0.6306105035*nh - 3.476513826*nl) - 3.513311764*nh*nl - 
       1.705542102*nl^2}, {0.1556160638, 3.07029063, 
      -11.05504528 + 25.16222058/Nc^2 + 23.03388062*Nc^2 - 1.706600895*nh^2 + 
       (-16.23261128*nh - 13.78503652*nl)/Nc + 
       Nc*(1.332626997*nh - 2.521969504*nl) - 3.3888226*nh*nl - 
       1.645108663*nl^2}, {0.1778343823, 3.07029063, 
      -5.00659672 + 13.20648727/Nc^2 + 21.55750439*Nc^2 - 1.647826798*nh^2 + 
       (-17.26737499*nh - 15.14236923*nl)/Nc + 
       Nc*(1.871390212*nh - 1.758384332*nl) - 3.272114008*nh*nl - 
       1.588452314*nl^2}, {0.2000527007, 3.07029063, 
      0.4341738574 + 1.597546461/Nc^2 + 20.21639877*Nc^2 - 1.592970975*nh^2 + 
       (-18.04864059*nh - 16.204539*nl)/Nc + 
       Nc*(2.287794908*nh - 1.141535694*nl) - 3.163185989*nh*nl - 
       1.535573055*nl^2}, {0.2222710192, 3.07029063, 
      5.17833922 - 9.358911951/Nc^2 + 19.0352011*Nc^2 - 1.542033424*nh^2 + 
       (-18.63488946*nh - 17.03564925*nl)/Nc + 
       Nc*(2.610244007*nh - 0.6403503391*nl) - 3.062038543*nh*nl - 
       1.486470886*nl^2}, {0.2444893377, 3.07029063, 
      9.211959006 - 19.52204806/Nc^2 + 18.02079011*Nc^2 - 1.495014147*nh^2 + 
       (-19.06921279*nh - 17.6834143*nl)/Nc + 
       Nc*(2.859401466*nh - 0.232000859*nl) - 2.968671669*nh*nl - 
       1.441145807*nl^2}, {0.2667076561, 3.07029063, 
      12.55836327 - 28.8414892/Nc^2 + 17.17125471*Nc^2 - 1.451913142*nh^2 + 
       (-19.38466758*nh - 18.18475394*nl)/Nc + 
       Nc*(3.050865995*nh + 0.1008866361*nl) - 2.883085369*nh*nl - 
       1.399597818*nl^2}, {0.2889259746, 3.07029063, 
      15.25928007 - 37.31831512/Nc^2 + 16.48036696*Nc^2 - 1.412730411*nh^2 + 
       (-19.60748853*nh - 18.56918447*nl)/Nc + 
       Nc*(3.196772067*nh + 0.3719223519*nl) - 2.805279641*nh*nl - 
       1.361826919*nl^2}, {0.3111442931, 3.07029063, 
      17.36504305 - 44.98362868/Nc^2 + 15.93989867*Nc^2 - 1.377465953*nh^2 + 
       (-19.75911533*nh - 18.86097961*nl)/Nc + 
       Nc*(3.306797997*nh + 0.5920267714*nl) - 2.735254486*nh*nl - 
       1.32783311*nl^2}, {0.3333626115, 3.07029063, 
      18.92940882 - 51.88638307/Nc^2 + 15.5408485*Nc^2 - 1.346119768*nh^2 + 
       (-19.85752872*nh - 19.08060667*nl)/Nc + 
       Nc*(3.388827503*nh + 0.7701413144*nl) - 2.673009904*nh*nl - 
       1.29761639*nl^2}, {0.35558093, 3.07029063, 
      20.00681131 - 58.08631467/Nc^2 + 15.2740966*Nc^2 - 1.318691857*nh^2 + 
       (-19.91816436*nh - 19.24571659*nl)/Nc + 
       Nc*(3.449399206*nh + 0.9137147656*nl) - 2.618545894*nh*nl - 
       1.271176761*nl^2}, {0.3777992484, 3.07029063, 
      20.65094595 - 63.64980752/Nc^2 + 15.13074911*Nc^2 - 1.295182218*nh^2 + 
       (-19.95455927*nh - 19.37184924*nl)/Nc - 2.571862458*nh*nl - 
       1.248514221*nl^2 + Nc*(3.494021175*nh + 1.029045949*nl)}, 
     {0.4000175669, 3.07029063, 20.91409756 - 68.64750441/Nc^2 + 
       15.10231137*Nc^2 - 1.275590852*nh^2 + 
       (-19.97882365*nh - 19.47295159*nl)/Nc - 2.532959594*nh*nl - 
       1.229628772*nl^2 + Nc*(3.527396748*nh + 1.121531216*nl)}, 
     {0.4222358854, 3.07029063, 20.8468924 - 73.15299666/Nc^2 + 
       15.18076525*Nc^2 - 1.25991776*nh^2 + (-20.00199611*nh - 19.5617703*nl)/
        Nc - 2.501837302*nh*nl - 1.214520412*nl^2 + 
       Nc*(3.553590269*nh + 1.195847095*nl)}, {0.4444542038, 3.07029063, 
      20.49829648 - 77.24221027/Nc^2 + 15.35859295*Nc^2 - 1.248162941*nh^2 + 
       (-20.03431995*nh - 19.65015861*nl)/Nc - 2.478495584*nh*nl - 
       1.203189142*nl^2 + Nc*(3.576151141*nh + 1.256087677*nl)}, 
     {0.4666725223, 3.07029063, 19.91576078 - 80.99326755/Nc^2 + 
       15.6287712*Nc^2 - 1.240326394*nh^2 + (-20.0854655*nh - 19.74932481*nl)/
        Nc - 2.462934439*nh*nl - 1.195634962*nl^2 + 
       Nc*(3.598208295*nh + 1.305869723*nl)}, {0.4888908408, 3.07029063, 
      19.14545783 - 84.48670059/Nc^2 + 15.98474982*Nc^2 - 1.236408121*nh^2 + 
       (-20.16471648*nh - 19.87004128*nl)/Nc - 2.455153866*nh*nl - 
       1.191857872*nl^2 + Nc*(3.622543256*nh + 1.348414297*nl)}, 
     {0.5111091592, 3.07029063, 18.23258098 - 87.80595602/Nc^2 + 
       16.4204225*Nc^2 - 1.236408121*nh^2 + (-20.28113319*nh - 20.0228282*nl)/
        Nc - 2.455153866*nh*nl - 1.191857872*nl^2 + 
       Nc*(3.651647434*nh + 1.386611027*nl)}, {0.5333274777, 3.07029063, 
      17.22169372 - 91.03817336/Nc^2 + 16.93009458*Nc^2 - 1.240326394*nh^2 + 
       (-20.44370283*nh - 20.21812321*nl)/Nc - 2.462934439*nh*nl - 
       1.195634962*nl^2 + Nc*(3.687767628*nh + 1.423069324*nl)}, 
     {0.5555457962, 3.07029063, 16.15712771 - 94.27525535/Nc^2 + 
       17.50845046*Nc^2 - 1.248162941*nh^2 + 
       (-20.66148569*nh - 20.46644651*nl)/Nc - 2.478495584*nh*nl - 
       1.203189142*nl^2 + Nc*(3.732942577*nh + 1.460159653*nl)}, 
     {0.5777641146, 3.07029063, 15.08343699 - 97.61528362/Nc^2 + 
       18.15052204*Nc^2 - 1.25991776*nh^2 + 
       (-20.94376549*nh - 20.77857046*nl)/Nc - 2.501837302*nh*nl - 
       1.214520412*nl^2 + Nc*(3.789032614*nh + 1.500047134*nl)}, 
     {0.5999824331, 3.07029063, 14.04592392 - 101.1643729/Nc^2 + 
       18.85165906*Nc^2 - 1.275590852*nh^2 + 
       (-21.30021258*nh - 21.16570335*nl)/Nc - 2.532959594*nh*nl - 
       1.229628772*nl^2 + Nc*(3.857743983*nh + 1.544719155*nl)}, 
     {0.6222007516, 3.07029063, 13.09126172 - 105.0391101/Nc^2 + 
       19.60750158*Nc^2 - 1.295182218*nh^2 + 
       (-21.74107024*nh - 21.63969844*nl)/Nc - 2.571862458*nh*nl - 
       1.248514221*nl^2 + Nc*(3.940648916*nh + 1.596008248*nl)}, 
     {0.64441907, 3.07029063, 12.26825045 - 109.3698018/Nc^2 + 
       20.41395476*Nc^2 - 1.318691857*nh^2 + 
       (-22.27737708*nh - 22.21330236*nl)/Nc - 2.618545894*nh*nl - 
       1.271176761*nl^2 + Nc*(4.039202386*nh + 1.655611208*nl)}, 
     {0.6666373885, 3.07029063, 11.62876044 - 114.3048689/Nc^2 + 
       21.26716596*Nc^2 - 1.346119768*nh^2 + 
       (-22.92124332*nh - 22.9004621*nl)/Nc - 2.673009904*nh*nl - 
       1.29761639*nl^2 + Nc*(4.154756153*nh + 1.725105173*nl)}, 
     {0.6888557069, 3.07029063, 11.22894286 - 120.0169117/Nc^2 + 
       22.1635039*Nc^2 - 1.377465953*nh^2 + 
       (-23.68620595*nh - 23.71671753*nl)/Nc - 2.735254486*nh*nl - 
       1.32783311*nl^2 + Nc*(4.288570652*nh + 1.80596125*nl)}, 
     {0.7110740254, 3.07029063, 11.13082739 - 126.7112713/Nc^2 + 
       23.09953989*Nc^2 - 1.412730411*nh^2 + 
       (-24.58770065*nh - 24.67971959*nl)/Nc - 2.805279641*nh*nl - 
       1.361826919*nl^2 + Nc*(4.441825097*nh + 1.89955613*nl)}, 
     {0.7332923439, 3.07029063, 11.40449247 - 134.6384235/Nc^2 + 
       24.0720308*Nc^2 - 1.451913142*nh^2 + 
       (-25.64370817*nh - 25.80993559*nl)/Nc - 2.883085369*nh*nl - 
       1.399597818*nl^2 + Nc*(4.61562614*nh + 2.007182048*nl)}, 
     {0.7555106623, 3.07029063, 12.13110377 - 144.1124452/Nc^2 + 
       25.07790374*Nc^2 - 1.495014147*nh^2 + 
       (-26.87566818*nh - 27.13163923*nl)/Nc - 2.968671669*nh*nl - 
       1.441145807*nl^2 + Nc*(4.811015314*nh + 2.130055374*nl)}, 
     {0.7777289808, 3.07029063, 13.40730941 - 155.5394516/Nc^2 + 
       26.11424228*Nc^2 - 1.542033424*nh^2 + 
       (-28.30981537*nh - 28.67434684*nl)/Nc - 3.062038543*nh*nl - 
       1.486470886*nl^2 + Nc*(5.028975485*nh + 2.269324057*nl)}, 
     {0.7999472993, 3.07029063, 15.35183396 - 169.4630956/Nc^2 + 
       27.17827387*Nc^2 - 1.592970975*nh^2 + 
       (-29.97920677*nh - 30.4749782*nl)/Nc - 3.163185989*nh*nl - 
       1.535573055*nl^2 + Nc*(5.270436454*nh + 2.426074106*nl)}, 
     {0.8221656177, 3.07029063, 18.11579688 - 186.6407549/Nc^2 + 
       28.26735863*Nc^2 - 1.647826798*nh^2 + 
       (-31.92693356*nh - 32.58124761*nl)/Nc - 3.272114008*nh*nl - 
       1.588452314*nl^2 + Nc*(5.536279853*nh + 2.601335264*nl)}, 
     {0.8443839362, 3.07029063, 21.8996903 - 208.1782971/Nc^2 + 
       29.37897907*Nc^2 - 1.706600895*nh^2 + 
       (-34.21147711*nh - 35.05725852*nl)/Nc - 3.3888226*nh*nl - 
       1.645108663*nl^2 + Nc*(5.827343453*nh + 2.796085995*nl)}, 
     {0.8666022547, 3.07029063, 26.98309664 - 235.785241/Nc^2 + 
       30.51073093*Nc^2 - 1.769293265*nh^2 + 
       (-36.91622231*nh - 37.9933193*nl)/Nc - 3.513311764*nh*nl - 
       1.705542102*nl^2 + Nc*(6.144424937*nh + 3.011257879*nl)}, 
     {0.8888205731, 3.07029063, 33.78098784 - 272.3017538/Nc^2 + 
       31.66031468*Nc^2 - 1.835903907*nh^2 + 
       (-40.16776815*nh - 41.52456765*nl)/Nc - 3.645581501*nh*nl - 
       1.76975263*nl^2 + Nc*(6.488285262*nh + 3.247739504*nl)}, 
     {0.9110388916, 3.07029063, 42.962289 - 322.9207396/Nc^2 + 
       32.82552802*Nc^2 - 1.906432823*nh^2 + 
       (-44.17513902*nh - 45.8701781*nl)/Nc - 3.785631812*nh*nl - 
       1.837740249*nl^2 + Nc*(6.85965163*nh + 3.506379934*nl)}, 
     {0.9332572101, 3.07029063, 55.74018765 - 398.5261535/Nc^2 + 
       34.00425888*Nc^2 - 1.980880013*nh^2 + 
       (-49.3273831*nh - 51.42891296*nl)/Nc - 3.933462695*nh*nl - 
       1.909504958*nl^2 + Nc*(7.259220136*nh + 3.787991788*nl)}, 
     {0.05506731356, 3.88815518, -24.02628479 + 67.57543626/Nc^2 + 
       28.39737284*Nc^2 - 1.918960821*nh^2 + 
       Nc*(-3.771710024*nh - 8.92408437*nl) + 
       (-11.37578851*nh - 6.393959567*nl)/Nc - 3.758473616*nh*nl - 
       1.81072623*nl^2}, {0.07788437441, 3.88815518, 
      -22.98221575 + 69.26759386/Nc^2 + 28.51757421*Nc^2 - 1.842897797*nh^2 + 
       (-15.3346569*nh - 10.93114192*nl)/Nc + 
       Nc*(-1.680535285*nh - 6.467042766*nl) - 3.609496698*nh*nl - 
       1.738953367*nl^2}, {0.1007014352, 3.88815518, 
      -15.91964441 + 57.60702663/Nc^2 + 27.08174257*Nc^2 - 1.77083809*nh^2 + 
       (-17.8698552*nh - 13.98652217*nl)/Nc + 
       Nc*(-0.2986997354*nh - 4.751666564*nl) - 3.468360671*nh*nl - 
       1.670958023*nl^2}, {0.1235184961, 3.88815518, 
      -7.705638272 + 41.9479893/Nc^2 + 25.28940794*Nc^2 - 1.7027817*nh^2 + 
       (-19.58314043*nh - 16.15711978*nl)/Nc + 
       Nc*(0.6740110693*nh - 3.480223524*nl) - 3.335065534*nh*nl - 
       1.606740198*nl^2}, {0.1463355569, 3.88815518, 
      0.1194425828 + 25.57442335/Nc^2 + 23.52637404*Nc^2 - 1.638728628*nh^2 + 
       (-20.76413972*nh - 17.7388687*nl)/Nc + 
       Nc*(1.381716525*nh - 2.505559569*nl) - 3.209611287*nh*nl - 
       1.546299892*nl^2}, {0.1691526178, 3.88815518, 
      7.038586128 + 9.792471542/Nc^2 + 21.92854986*Nc^2 - 1.578678872*nh^2 + 
       (-21.57593727*nh - 18.90221209*nl)/Nc + 
       Nc*(1.905231809*nh - 1.743304438*nl) - 3.091997931*nh*nl - 
       1.489637105*nl^2}, {0.1919696786, 3.88815518, 
      12.90623558 - 4.864337432/Nc^2 + 20.54093386*Nc^2 - 1.522632433*nh^2 + 
       (-22.1204306*nh - 19.75559624*nl)/Nc + 
       Nc*(2.294743074*nh - 1.140128213*nl) - 2.982225465*nh*nl - 
       1.436751838*nl^2}, {0.2147867395, 3.88815518, 
      17.72353337 - 18.19991413/Nc^2 + 19.37230687*Nc^2 - 1.470589311*nh^2 + 
       (-22.4662579*nh - 20.37317432*nl)/Nc + 
       Nc*(2.583767772*nh - 0.6598932856*nl) - 2.880293889*nh*nl - 
       1.387644089*nl^2}, {0.2376038003, 3.88815518, 
      21.55066183 - 30.17612783/Nc^2 + 18.41655892*Nc^2 - 1.422549507*nh^2 + 
       (-22.66239666*nh - 20.80853084*nl)/Nc + 
       Nc*(2.795950199*nh - 0.2767965383*nl) - 2.786203205*nh*nl - 
       1.34231386*nl^2}, {0.2604208611, 3.88815518, 
      24.46989843 - 40.83165604/Nc^2 + 17.66170298*Nc^2 - 1.378513019*nh^2 + 
       (-22.74544677*nh - 21.10214065*nl)/Nc + 
       Nc*(2.948698735*nh + 0.02835516291*nl) - 2.69995341*nh*nl - 
       1.300761149*nl^2}, {0.283237922, 3.88815518, 
      26.56937667 - 50.2428475/Nc^2 + 17.09386895*Nc^2 - 1.338479849*nh^2 + 
       (-22.7438268*nh - 21.28572158*nl)/Nc + 
       Nc*(3.055279072*nh + 0.2703156004*nl) - 2.621544506*nh*nl - 
       1.262985958*nl^2}, {0.3060549828, 3.88815518, 
      27.93591088 - 58.5040102/Nc^2 + 16.69910069*Nc^2 - 1.302449995*nh^2 + 
       (-22.68033706*nh - 21.38492299*nl)/Nc + 
       Nc*(3.126090072*nh + 0.4607369312*nl) - 2.550976492*nh*nl - 
       1.228988286*nl^2}, {0.3288720437, 3.88815518, 
      28.65198133 - 65.71724212/Nc^2 + 16.46414362*Nc^2 - 1.270423459*nh^2 + 
       (-22.57380222*nh - 21.42106631*nl)/Nc + 
       Nc*(3.169478576*nh + 0.6090324234*nl) - 2.488249369*nh*nl - 
       1.198768133*nl^2}, {0.3516891045, 3.88815518, 
      28.79468296 - 71.98717716/Nc^2 + 16.37675417*Nc^2 - 1.24240024*nh^2 + 
       (-22.44016834*nh - 21.41231795*nl)/Nc + 
       Nc*(3.192280336*nh + 0.7229542227*nl) - 2.433363136*nh*nl - 
       1.172325499*nl^2}, {0.3745061654, 3.88815518, 
      28.43560838 - 77.41836297/Nc^2 + 16.4257809*Nc^2 - 1.218380337*nh^2 + 
       (-22.29326262*nh - 21.3745086*nl)/Nc + 
       Nc*(3.200191074*nh + 0.8089928147*nl) - 2.386317793*nh*nl - 
       1.149660384*nl^2}, {0.3973232262, 3.88815518, 
      27.64116708 - 82.11409379/Nc^2 + 16.60113806*Nc^2 - 1.198363752*nh^2 + 
       (-22.14533769*nh - 21.32172456*nl)/Nc + 
       Nc*(3.198028232*nh + 0.8726608267*nl) - 2.347113341*nh*nl - 
       1.130772789*nl^2}, {0.420140287, 3.88815518, 
      26.4730967 - 86.17607614/Nc^2 + 16.89373197*Nc^2 - 1.182350484*nh^2 + 
       (-22.00747437*nh - 21.26674871*nl)/Nc + 
       Nc*(3.189920162*nh + 0.9186994892*nl) - 2.31574978*nh*nl - 
       1.115662712*nl^2}, {0.4429573479, 3.88815518, 
      24.98904709 - 89.70459137/Nc^2 + 17.29536994*Nc^2 - 1.170340533*nh^2 + 
       (-21.88989023*nh - 21.22140035*nl)/Nc + 
       Nc*(3.1794458*nh + 0.9512319628*nl) - 2.292227108*nh*nl - 
       1.104330155*nl^2}, {0.4657744087, 3.88815518, 
      23.24318189 - 92.79897716/Nc^2 + 17.79866681*Nc^2 - 1.162333899*nh^2 + 
       (-21.80218451*nh - 21.19680684*nl)/Nc + 
       Nc*(3.169739734*nh + 0.9738793053*nl) - 2.276545328*nh*nl - 
       1.096775117*nl^2}, {0.4885914696, 3.88815518, 
      21.28677518 - 95.55833984/Nc^2 + 18.39695591*Nc^2 - 1.158330581*nh^2 + 
       (-21.75354099*nh - 21.20362966*nl)/Nc + 
       Nc*(3.16357257*nh + 0.9898496186*nl) - 2.268704437*nh*nl - 
       1.092997598*nl^2}, {0.5114085304, 3.88815518, 
      19.16879959 - 98.08246448/Nc^2 + 19.0842076*Nc^2 - 1.158330581*nh^2 + 
       (-21.75290402*nh - 21.25226151*nl)/Nc - 2.268704437*nh*nl - 
       1.092997598*nl^2 + Nc*(3.163413327*nh + 1.002007579*nl)}, 
     {0.5342255913, 3.88815518, 16.93651221 - 100.4729296/Nc^2 + 
       19.85495626*Nc^2 - 1.162333899*nh^2 + 
       (-21.80913974*nh - 21.35300716*nl)/Nc - 2.276545328*nh*nl - 
       1.096775117*nl^2 + Nc*(3.171478541*nh + 1.012929386*nl)}, 
     {0.5570426521, 3.88815518, 14.63605269 - 102.8344654/Nc^2 + 
       20.70423567*Nc^2 - 1.170340533*nh^2 + (-21.9311925*nh - 21.5162593*nl)/
        Nc - 2.292227108*nh*nl - 1.104330155*nl^2 + 
       Nc*(3.189771367*nh + 1.0249467*nl)}, {0.579859713, 3.88815518, 
      12.31307364 - 105.2766279/Nc^2 + 21.62752222*Nc^2 - 1.182350484*nh^2 + 
       (-22.12824609*nh - 21.75267942*nl)/Nc - 2.31574978*nh*nl - 
       1.115662712*nl^2 + Nc*(3.220113091*nh + 1.040182165*nl)}, 
     {0.6026767738, 3.88815518, 10.01343158 - 107.9159046/Nc^2 + 
       22.62068512*Nc^2 - 1.198363752*nh^2 + 
       (-22.40989975*nh - 22.07339488*nl)/Nc - 2.347113341*nh*nl - 
       1.130772789*nl^2 + Nc*(3.264168747*nh + 1.060578404*nl)}, 
     {0.6254938346, 3.88815518, 7.783975678 - 110.8784244/Nc^2 + 
       23.67994292*Nc^2 - 1.218380337*nh^2 + 
       (-22.78637102*nh - 22.49022498*nl)/Nc - 2.386317793*nh*nl - 
       1.149660384*nl^2 + Nc*(3.323468174*nh + 1.087921909*nl)}, 
     {0.6483108955, 3.88815518, 5.673486821 - 114.3035327/Nc^2 + 
       24.80182543*Nc^2 - 1.24240024*nh^2 + 
       (-23.26874077*nh - 23.01595259*nl)/Nc - 2.433363136*nh*nl - 
       1.172325499*nl^2 + Nc*(3.399423444*nh + 1.123862883*nl)}, 
     {0.6711279563, 3.88815518, 3.733841168 - 118.3486311/Nc^2 + 
       25.98314047*Nc^2 - 1.270423459*nh^2 + 
       (-23.86926158*nh - 23.66466402*nl)/Nc - 2.488249369*nh*nl - 
       1.198768133*nl^2 + Nc*(3.493343416*nh + 1.169931851*nl)}, 
     {0.6939450172, 3.88815518, 2.021507751 - 123.1959013/Nc^2 + 
       27.22094467*Nc^2 - 1.302449995*nh^2 + 
       (-24.60176068*nh - 24.45218995*nl)/Nc - 2.550976492*nh*nl - 
       1.228988286*nl^2 + Nc*(3.606445978*nh + 1.227553669*nl)}, 
     {0.716762078, 3.88815518, 0.599546879 - 129.0619119/Nc^2 + 
       28.51251792*Nc^2 - 1.338479849*nh^2 + 
       (-25.48218413*nh - 25.39669681*nl)/Nc - 2.621544506*nh*nl - 
       1.262985958*nl^2 + Nc*(3.739868404*nh + 1.298059408*nl)}, 
     {0.7395791389, 3.88815518, -0.4596285538 - 136.2117539/Nc^2 + 
       29.85534085*Nc^2 - 1.378513019*nh^2 + 
       (-26.52935659*nh - 26.51950601*nl)/Nc - 2.69995341*nh*nl - 
       1.300761149*nl^2 + Nc*(3.894676192*nh + 1.382696504*nl)}, 
     {0.7623961997, 3.88815518, -1.070300242 - 144.980537/Nc^2 + 
       31.24707501*Nc^2 - 1.422549507*nh^2 + 
       (-27.76607837*nh - 27.84626691*nl)/Nc - 2.786203205*nh*nl - 
       1.34231386*nl^2 + Nc*(4.071870626*nh + 1.482637479*nl)}, 
     {0.7852132605, 3.88815518, -1.127571319 - 155.8073119/Nc^2 + 
       32.68554541*Nc^2 - 1.470589311*nh^2 + 
       (-29.22076804*nh - 29.40869735*nl)/Nc - 2.880293889*nh*nl - 
       1.387644089*nl^2 + Nc*(4.272395306*nh + 1.598987472*nl)}, 
     {0.8080303214, 3.88815518, -0.498272269 - 169.2909642/Nc^2 + 
       34.16872499*Nc^2 - 1.522632433*nh^2 + 
       (-30.93002549*nh - 31.24727218*nl)/Nc - 2.982225465*nh*nl - 
       1.436751838*nl^2 + Nc*(4.497141797*nh + 1.732790772*nl)}, 
     {0.8308473822, 3.88815518, 0.9938073598 - 186.2871504/Nc^2 + 
       35.69472092*Nc^2 - 1.578678872*nh^2 + 
       (-32.94282822*nh - 33.4155759*nl)/Nc - 3.091997931*nh*nl - 
       1.489637105*nl^2 + Nc*(4.746954547*nh + 1.885036515*nl)}, 
     {0.8536644431, 3.88815518, 3.593314921 - 208.0872794/Nc^2 + 
       37.26176237*Nc^2 - 1.638728628*nh^2 + 
       (-35.32781441*nh - 35.98776171*nl)/Nc - 3.209611287*nh*nl - 
       1.546299892*nl^2 + Nc*(5.022635198*nh + 2.056663684*nl)}, 
     {0.8764815039, 3.88815518, 7.660245067 - 236.7760513/Nc^2 + 
       38.86818964*Nc^2 - 1.7027817*nh^2 + (-38.18688159*nh - 39.07227585*nl)/
        Nc - 3.335065534*nh*nl - 1.606740198*nl^2 + 
       Nc*(5.324946359*nh + 2.248565494*nl)}, {0.8992985648, 3.88815518, 
      13.76507328 - 276.0230746/Nc^2 + 40.51244448*Nc^2 - 1.77083809*nh^2 + 
       (-41.68311395*nh - 42.83956153*nl)/Nc - 3.468360671*nh*nl - 
       1.670958023*nl^2 + Nc*(5.65461495*nh + 2.461593277*nl)}, 
     {0.9221156256, 3.88815518, 22.90819858 - 333.1018572/Nc^2 + 
       42.19306132*Nc^2 - 1.842897797*nh^2 + 
       (-46.10613862*nh - 47.58555266*nl)/Nc - 3.609496698*nh*nl - 
       1.738953367*nl^2 + Nc*(6.012335145*nh + 2.696559918*nl)}, 
     {0.9449326864, 3.88815518, 37.13347063 - 425.2441733/Nc^2 + 
       43.90865959*Nc^2 - 1.918960821*nh^2 + 
       (-52.05771261*nh - 53.90726871*nl)/Nc - 3.758473616*nh*nl - 
       1.81072623*nl^2 + Nc*(6.398771004*nh + 2.954242917*nl)}, 
     {0.04515139741, 4.923882631, -17.9914449 + 92.54552616/Nc^2 + 
       29.91141389*Nc^2 - 1.81796159*nh^2 + (-16.68281268*nh - 10.9570618*nl)/
        Nc + Nc*(-4.237525383*nh - 9.472706586*nl) - 3.527935315*nh*nl - 
       1.691079404*nl^2}, {0.06847696677, 4.923882631, 
      -14.29286513 + 88.3204427/Nc^2 + 29.89487648*Nc^2 - 1.742651261*nh^2 + 
       (-20.93903757*nh - 15.83175332*nl)/Nc + 
       Nc*(-1.850893482*nh - 6.703600994*nl) - 3.38178813*nh*nl - 
       1.621025258*nl^2}, {0.09080253614, 4.923882631, 
      -4.514022489 + 69.40521487/Nc^2 + 28.13363363*Nc^2 - 1.674282042*nh^2 + 
       (-23.26359958*nh - 18.7105155*nl)/Nc + 
       Nc*(-0.4451435502*nh - 4.953716568*nl) - 3.249110858*nh*nl - 
       1.557427777*nl^2}, {0.1151281055, 4.923882631, 
      6.381204272 + 45.7187412/Nc^2 + 25.96976946*Nc^2 - 1.603921708*nh^2 + 
       (-24.78723708*nh - 20.77018316*nl)/Nc + 
       Nc*(0.5769155951*nh - 3.594137448*nl) - 3.11256963*nh*nl - 
       1.491978147*nl^2}, {0.1384536749, 4.923882631, 
      15.50531069 + 23.71433113/Nc^2 + 24.07152751*Nc^2 - 1.540502483*nh^2 + 
       (-25.65119069*nh - 22.08532214*nl)/Nc + 
       Nc*(1.25286191*nh - 2.629536746*nl) - 2.989498316*nh*nl - 
       1.432985182*nl^2}, {0.1617792442, 4.923882631, 
      23.00747053 + 3.570202486/Nc^2 + 22.4531646*Nc^2 - 1.48104696*nh^2 + 
       (-26.13328091*nh - 22.96473855*nl)/Nc + 
       Nc*(1.731758105*nh - 1.892555482*nl) - 2.87411896*nh*nl - 
       1.377679278*nl^2}, {0.1851048136, 4.923882631, 
      28.92339259 - 14.40743338/Nc^2 + 21.12803216*Nc^2 - 1.425555139*nh^2 + 
       (-26.35089429*nh - 23.53301419*nl)/Nc + 
       Nc*(2.071611162*nh - 1.321722791*nl) - 2.76643156*nh*nl - 
       1.326060434*nl^2}, {0.208430383, 4.923882631, 
      33.3924021 - 30.22095158/Nc^2 + 20.0809493*Nc^2 - 1.374027019*nh^2 + 
       (-26.37996269*nh - 23.87221931*nl)/Nc + 
       Nc*(2.309665018*nh - 0.8768663351*nl) - 2.666436117*nh*nl - 
       1.27812865*nl^2}, {0.2317559523, 4.923882631, 
      36.57669095 - 43.9923633/Nc^2 + 19.28871546*Nc^2 - 1.326462601*nh^2 + 
       (-26.2729601*nh - 24.03994854*nl)/Nc + 
       Nc*(2.471395427*nh - 0.5300985221*nl) - 2.574132632*nh*nl - 
       1.233883926*nl^2}, {0.2550815217, 4.923882631, 
      38.6336001 - 55.88737731/Nc^2 + 18.72740068*Nc^2 - 1.282861884*nh^2 + 
       (-26.06808722*nh - 24.07868443*nl)/Nc + 
       Nc*(2.575098193*nh - 0.2611395127*nl) - 2.489521103*nh*nl - 
       1.193326263*nl^2}, {0.278407091, 4.923882631, 
      39.70675554 - 66.083289/Nc^2 + 18.37488452*Nc^2 - 1.243224869*nh^2 + 
       (-25.79436523*nh - 24.02106803*nl)/Nc + 
       Nc*(2.634431422*nh - 0.05468741592*nl) - 2.412601532*nh*nl - 
       1.15645566*nl^2}, {0.3017326604, 4.923882631, 
      39.92422654 - 74.7552879/Nc^2 + 18.21158816*Nc^2 - 1.207551555*nh^2 + 
       (-25.4746514*nh - 23.89306015*nl)/Nc + 
       Nc*(2.659917974*nh + 0.1011560372*nl) - 2.343373918*nh*nl - 
       1.123272117*nl^2}, {0.3250582298, 4.923882631, 
      39.39927655 - 82.07093727/Nc^2 + 18.22051117*Nc^2 - 1.175841943*nh^2 + 
       (-25.12752182*nh - 23.7159381*nl)/Nc + 
       Nc*(2.659880605*nh + 0.2158766022*nl) - 2.281838261*nh*nl - 
       1.093775634*nl^2}, {0.3483837991, 4.923882631, 
      38.23197093 - 88.18840134/Nc^2 + 18.38701518*Nc^2 - 1.148096032*nh^2 + 
       (-24.76850059*nh - 23.50761336*nl)/Nc + 
       Nc*(2.64104936*nh + 0.2971978668*nl) - 2.227994561*nh*nl - 
       1.067966212*nl^2}, {0.3717093685, 4.923882631, 
      36.5109537 - 93.25641068/Nc^2 + 18.69853487*Nc^2 - 1.124313823*nh^2 + 
       (-24.41089448*nh - 23.28353493*nl)/Nc + 
       Nc*(2.608970426*nh + 0.3515230563*nl) - 2.181842819*nh*nl - 
       1.04584385*nl^2}, {0.3950349379, 4.923882631, 
      34.31513182 - 97.41502366/Nc^2 + 19.14428864*Nc^2 - 1.104495315*nh^2 + 
       (-24.06638032*nh - 23.05733089*nl)/Nc + 
       Nc*(2.568289833*nh + 0.384244166*nl) - 2.143383033*nh*nl - 
       1.027408549*nl^2}, {0.4183605072, 4.923882631, 
      31.71518295 - 100.796738/Nc^2 + 19.71501602*Nc^2 - 1.088640509*nh^2 + 
       (-23.74543277*nh - 22.84127962*nl)/Nc + 
       Nc*(2.522955539*nh + 0.399963841*nl) - 2.112615205*nh*nl - 
       1.012660308*nl^2}, {0.4416860766, 4.923882631, 
      28.77487618 - 103.5277449/Nc^2 + 20.40274952*Nc^2 - 1.076749404*nh^2 + 
       (-23.45764728*nh - 22.64666831*nl)/Nc + 
       Nc*(2.476364696*nh + 0.4026581994*nl) - 2.089539333*nh*nl - 
       1.001599127*nl^2}, {0.465011646, 4.923882631, 
      25.55222497 - 105.7292396/Nc^2 + 21.20062034*Nc^2 - 1.068822001*nh^2 + 
       (-23.2119931*nh - 22.48407594*nl)/Nc + 
       Nc*(2.431473153*nh + 0.3957986705*nl) - 2.074155419*nh*nl - 
       0.9942250059*nl^2}, {0.4883372153, 4.923882631, 
      22.10050137 - 107.5187664/Nc^2 + 22.10269476*Nc^2 - 1.0648583*nh^2 + 
       (-23.01702048*nh - 22.36360647*nl)/Nc + 
       Nc*(2.390878324*nh + 0.3824447564*nl) - 2.066463462*nh*nl - 
       0.9905379457*nl^2}, {0.5116627847, 4.923882631, 
      18.46914435 - 109.0116116/Nc^2 + 23.10383684*Nc^2 - 1.0648583*nh^2 + 
       (-22.88103889*nh - 22.29509045*nl)/Nc + 
       Nc*(2.356882926*nh + 0.3653157522*nl) - 2.066463462*nh*nl - 
       0.9905379457*nl^2}, {0.534988354, 4.923882631, 
      14.70459516 - 110.3222875/Nc^2 + 24.19959328*Nc^2 - 1.068822001*nh^2 + 
       (-22.81227922*nh - 22.28826916*nl)/Nc + 
       Nc*(2.331544682*nh + 0.3468469754*nl) - 2.074155419*nh*nl - 
       0.9942250059*nl^2}, {0.5583139234, 4.923882631, 
      10.85109326 - 111.5661711/Nc^2 + 25.38609689*Nc^2 - 1.076749404*nh^2 + 
       (-22.81905093*nh - 22.35297312*nl)/Nc + 
       Nc*(2.316715609*nh + 0.3292344033*nl) - 2.089539333*nh*nl - 
       1.001599127*nl^2}, {0.5816394928, 4.923882631, 
      6.95146933 - 112.861392/Nc^2 + 26.65998531*Nc^2 - 1.088640509*nh^2 + 
       (-22.90990428*nh - 22.49930632*nl)/Nc + 
       Nc*(2.314073417*nh + 0.3144705163*nl) - 2.112615205*nh*nl - 
       1.012660308*nl^2}, {0.6049650621, 4.923882631, 
      3.047976022 - 114.3311023/Nc^2 + 28.0183325*Nc^2 - 1.104495315*nh^2 + 
       (-23.09380853*nh - 22.73784774*nl)/Nc + 
       Nc*(2.325146887*nh + 0.3043733788*nl) - 2.143383033*nh*nl - 
       1.027408549*nl^2}, {0.6282906315, 4.923882631, 
      -0.816792524 - 116.1063216/Nc^2 + 29.45859085*Nc^2 - 1.124313823*nh^2 + 
       (-23.3803591*nh - 23.07988454*nl)/Nc + 
       Nc*(2.351336581*nh + 0.3006104591*nl) - 2.181842819*nh*nl - 
       1.04584385*nl^2}, {0.6516162009, 4.923882631, 
      -4.598825426 - 118.3296431/Nc^2 + 30.97854188*Nc^2 - 1.148096032*nh^2 + 
       (-23.78003069*nh - 23.53769514*nl)/Nc + 
       Nc*(2.393931885*nh + 0.304718312*nl) - 2.227994561*nh*nl - 
       1.067966212*nl^2}, {0.6749417702, 4.923882631, 
      -8.251370574 - 121.1602389/Nc^2 + 32.5762543*Nc^2 - 1.175841943*nh^2 + 
       (-24.30450009*nh - 24.12490758*nl)/Nc + 
       Nc*(2.454125173*nh + 0.3181189744*nl) - 2.281838261*nh*nl - 
       1.093775634*nl^2}, {0.6982673396, 4.923882631, 
      -11.72322256 - 124.7808525/Nc^2 + 34.25004823*Nc^2 - 1.207551555*nh^2 + 
       (-24.96707409*nh - 24.8569709*nl)/Nc + 
       Nc*(2.533023646*nh + 0.3421337249*nl) - 2.343373918*nh*nl - 
       1.123272117*nl^2}, {0.721592909, 4.923882631, 
      -14.95641016 - 129.4079029/Nc^2 + 35.99846431*Nc^2 - 1.243224869*nh^2 + 
       (-25.78327679*nh - 25.75179654*nl)/Nc + 
       Nc*(2.631659313*nh + 0.3779947112*nl) - 2.412601532*nh*nl - 
       1.15645566*nl^2}, {0.7449184783, 4.923882631, 
      -17.88294225 - 135.3065933/Nc^2 + 37.82023727*Nc^2 - 1.282861884*nh^2 + 
       (-26.77168427*nh - 26.83066184*nl)/Nc + 
       Nc*(2.750997455*nh + 0.4268548407*nl) - 2.489521103*nh*nl - 
       1.193326263*nl^2}, {0.7682440477, 4.923882631, 
      -20.42004115 - 142.8143555/Nc^2 + 39.714273*Nc^2 - 1.326462601*nh^2 + 
       (-27.95515382*nh - 28.1195276*nl)/Nc + 
       Nc*(2.891943855*nh + 0.4897962437*nl) - 2.574132632*nh*nl - 
       1.233883926*nl^2}, {0.791569617, 4.923882631, 
      -22.46286371 - 152.378759/Nc^2 + 41.67962872*Nc^2 - 1.374027019*nh^2 + 
       (-29.3627066*nh - 29.65103486*nl)/Nc + 
       Nc*(3.055350997*nh + 0.5678375541*nl) - 2.666436117*nh*nl - 
       1.27812865*nl^2}, {0.8148951864, 4.923882631, 
      -23.87286778 - 164.621809/Nc^2 + 43.71549572*Nc^2 - 1.425555139*nh^2 + 
       (-31.03254333*nh - 31.4676662*nl)/Nc + 
       Nc*(3.242023422*nh + 0.6619402114*nl) - 2.76643156*nh*nl - 
       1.326060434*nl^2}, {0.8382207558, 4.923882631, 
      -24.45821083 - 180.4553874/Nc^2 + 45.8211843*Nc^2 - 1.48104696*nh^2 + 
       (-33.01713798*nh - 33.62701622*nl)/Nc + 
       Nc*(3.452722372*nh + 0.7730139351*nl) - 2.87411896*nh*nl - 
       1.377679278*nl^2}, {0.8615463251, 4.923882631, 
      -23.93854168 - 201.3035891/Nc^2 + 47.99611062*Nc^2 - 1.540502483*nh^2 + 
       (-35.39242241*nh - 36.21115516*nl)/Nc + 
       Nc*(3.688169841*nh + 0.9019215088*nl) - 2.989498316*nh*nl - 
       1.432985182*nl^2}, {0.8848718945, 4.923882631, 
      -21.87641402 - 229.5710368/Nc^2 + 50.23978516*Nc^2 - 1.603921708*nh^2 + 
       (-38.27578318*nh - 39.34466487*nl)/Nc - 3.11256963*nh*nl - 
       1.491978147*nl^2 + Nc*(3.949052119*nh + 1.049482979*nl)}, 
     {0.9081974639, 4.923882631, -17.52841941 - 269.7544697/Nc^2 + 
       52.55180258*Nc^2 - 1.671304634*nh^2 + 
       (-41.86545792*nh - 43.23332775*nl)/Nc - 3.243332902*nh*nl - 
       1.554658173*nl^2 + Nc*(4.236022912*nh + 1.216479346*nl)}, 
     {0.9315230332, 4.923882631, -9.468338803 - 331.5689631/Nc^2 + 
       54.93183276*Nc^2 - 1.742651261*nh^2 + 
       (-46.54143586*nh - 48.26078065*nl)/Nc - 3.38178813*nh*nl - 
       1.621025258*nl^2 + Nc*(4.54970609*nh + 1.403655839*nl)}, 
     {0.9548486026, 4.923882631, 5.628151139 - 441.4240428/Nc^2 + 
       57.37961294*Nc^2 - 1.81796159*nh^2 + 
       (-53.19570677*nh - 55.29478741*nl)/Nc - 3.527935315*nh*nl - 
       1.691079404*nl^2 + Nc*(4.890698139*nh + 1.611724815*nl)}, 
     {0.03683604975, 6.235507341, -8.891576536 + 123.4610119/Nc^2 + 
       31.49785513*Nc^2 - 1.681829097*nh^2 + 
       (-22.94995892*nh - 16.42498035*nl)/Nc + 
       Nc*(-4.728294849*nh - 10.05030967*nl) - 3.24323547*nh*nl - 
       1.549180736*nl^2}, {0.0605880472, 6.235507341, 
      -0.9989457525 + 109.5015273/Nc^2 + 31.21363978*Nc^2 - 1.60958507*nh^2 + 
       (-27.35126372*nh - 21.52584682*nl)/Nc + 
       Nc*(-2.089720206*nh - 6.995242558*nl) - 3.10392025*nh*nl - 
       1.482634703*nl^2}, {0.08434004465, 6.235507341, 
      13.11531087 + 78.59017412/Nc^2 + 28.92287757*Nc^2 - 1.54114336*nh^2 + 
       (-29.42351843*nh - 24.26668111*nl)/Nc + 
       Nc*(-0.6286232725*nh - 5.136254203*nl) - 2.97193741*nh*nl - 
       1.419591093*nl^2}, {0.1080920421, 6.235507341, 
      25.76675635 + 47.19551134/Nc^2 + 26.65472209*Nc^2 - 1.476503968*nh^2 + 
       (-30.43039948*nh - 25.86491806*nl)/Nc + 
       Nc*(0.2863402513*nh - 3.865243615*nl) - 2.847286951*nh*nl - 
       1.360049906*nl^2}, {0.1318440395, 6.235507341, 
      35.84711542 + 18.7221575/Nc^2 + 24.75945038*Nc^2 - 1.415666893*nh^2 + 
       (-30.84225763*nh - 26.79520674*nl)/Nc + 
       Nc*(0.8898289059*nh - 2.945531556*nl) - 2.729968871*nh*nl - 
       1.304011141*nl^2}, {0.155596037, 6.235507341, 
      43.43445808 - 6.184277914/Nc^2 + 23.27268582*Nc^2 - 1.358632135*nh^2 + 
       (-30.88565743*nh - 27.29410208*nl)/Nc + 
       Nc*(1.294583079*nh - 2.25951729*nl) - 2.619983171*nh*nl - 
       1.251474799*nl^2}, {0.1793480344, 6.235507341, 
      48.83947119 - 27.6197138/Nc^2 + 22.16020883*Nc^2 - 1.305399694*nh^2 + 
       (-30.68757527*nh - 27.4978139*nl)/Nc + 
       Nc*(1.563521662*nh - 1.739807044*nl) - 2.517329852*nh*nl - 
       1.20244088*nl^2}, {0.2031000319, 6.235507341, 
      52.38742996 - 45.88617665/Nc^2 + 21.37599878*Nc^2 - 1.255969571*nh^2 + 
       (-30.32681515*nh - 27.49279102*nl)/Nc + 
       Nc*(1.735447248*nh - 1.343925258*nl) - 2.422008912*nh*nl - 
       1.156909384*nl^2}, {0.2268520293, 6.235507341, 
      54.36699783 - 61.3267466/Nc^2 + 20.87724127*Nc^2 - 1.210341764*nh^2 + 
       (-29.85607288*nh - 27.33795114*nl)/Nc + 
       Nc*(1.83607515*nh - 1.043203482*nl) - 2.334020352*nh*nl - 
       1.114880311*nl^2}, {0.2506040268, 6.235507341, 
      55.02271442 - 74.27219274/Nc^2 + 20.62767064*Nc^2 - 1.168516275*nh^2 + 
       (-29.31268339*nh - 27.07572779*nl)/Nc + 
       Nc*(1.883403525*nh - 0.8172611935*nl) - 2.253364172*nh*nl - 
       1.07635366*nl^2}, {0.2743560242, 6.235507341, 
      54.55905368 - 85.02518453/Nc^2 + 20.59756894*Nc^2 - 1.130493103*nh^2 + 
       (-28.72436662*nh - 26.73807974*nl)/Nc + 
       Nc*(1.890582264*nh - 0.65100612*nl) - 2.180040373*nh*nl - 
       1.041329432*nl^2}, {0.2981080217, 6.235507341, 
      53.14684242 - 93.85780241/Nc^2 + 20.76288702*Nc^2 - 1.096272249*nh^2 + 
       (-28.11252873*nh - 26.34999677*nl)/Nc + 
       Nc*(1.867558876*nh - 0.5328870929*nl) - 2.114048953*nh*nl - 
       1.009807627*nl^2}, {0.3218600191, 6.235507341, 
      50.92938158 - 101.0136744/Nc^2 + 21.1042488*Nc^2 - 1.065853711*nh^2 + 
       (-27.49427165*nh - 25.93166331*nl)/Nc + 
       Nc*(1.822077823*nh - 0.4538189025*nl) - 2.055389913*nh*nl - 
       0.9817882447*nl^2}, {0.3456120166, 6.235507341, 
      48.02762023 - 106.711492/Nc^2 + 21.60606213*Nc^2 - 1.039237491*nh^2 + 
       (-26.88367686*nh - 25.49985802*nl)/Nc + 
       Nc*(1.760315988*nh - 0.4064902961*nl) - 2.004063253*nh*nl - 
       0.9572712851*nl^2}, {0.369364014, 6.235507341, 
      44.54435136 - 111.1486826/Nc^2 + 22.25578276*Nc^2 - 1.016423587*nh^2 + 
       (-26.29266038*nh - 25.06889676*nl)/Nc + 
       Nc*(1.687302639*nh - 0.3849016331*nl) - 1.960068973*nh*nl - 
       0.9362567484*nl^2}, {0.3931160115, 6.235507341, 
      40.56756919 - 114.50481/Nc^2 + 23.04332312*Nc^2 - 0.9974120015*nh^2 + 
       (-25.73156408*nh - 24.65129184*nl)/Nc + 
       Nc*(1.60720616*nh - 0.3840460471*nl) - 1.923407073*nh*nl - 
       0.9187446345*nl^2}, {0.4168680089, 6.235507341, 
      36.17315441 - 116.9445883/Nc^2 + 23.96058239*Nc^2 - 0.9822027327*nh^2 + 
       (-25.20957961*nh - 24.2582295*nl)/Nc + 
       Nc*(1.523535371*nh - 0.3996835281*nl) - 1.894077554*nh*nl - 
       0.9047349433*nl^2}, {0.4406200064, 6.235507341, 
      31.42703541 - 118.6205235/Nc^2 + 25.00107384*Nc^2 - 0.9707957811*nh^2 + 
       (-24.73506364*nh - 23.8999284*nl)/Nc + 
       Nc*(1.439284349*nh - 0.4281770266*nl) - 1.872080414*nh*nl - 
       0.8942276749*nl^2}, {0.4643720038, 6.235507341, 
      26.38694837 - 119.6752406/Nc^2 + 26.15962885*Nc^2 - 0.9631911467*nh^2 + 
       (-24.31578178*nh - 23.58591944*nl)/Nc + 
       Nc*(1.357038855*nh - 0.4663710727*nl) - 1.857415654*nh*nl - 
       0.8872228294*nl^2}, {0.4881240013, 6.235507341, 
      21.10389339 - 120.2435737/Nc^2 + 27.43216075*Nc^2 - 0.9593888295*nh^2 + 
       (-23.95910583*nh - 23.32527392*nl)/Nc + 
       Nc*(1.279056024*nh - 0.5115002267*nl) - 1.850083274*nh*nl - 
       0.8837204066*nl^2}, {0.5118759987, 6.235507341, 
      15.62336613 - 120.4544988/Nc^2 + 28.81547538*Nc^2 - 0.9593888295*nh^2 + 
       (-23.67218193*nh - 23.12679924*nl)/Nc + 
       Nc*(1.20732505*nh - 0.5611188953*nl) - 1.850083274*nh*nl - 
       0.8837204066*nl^2}, {0.5356279962, 6.235507341, 
      9.986429145 - 120.4329968/Nc^2 + 30.30711842*Nc^2 - 0.9631911467*nh^2 + 
       (-23.46208274*nh - 22.99921677*nl)/Nc + 
       Nc*(1.143614094*nh - 0.6130467396*nl) - 1.857415654*nh*nl - 
       0.8872228294*nl^2}, {0.5593799936, 6.235507341, 
      4.23067995 - 120.3019427/Nc^2 + 31.9052514*Nc^2 - 0.9707957811*nh^2 + 
       (-23.3359544*nh - 22.95133392*nl)/Nc + 
       Nc*(1.089507038*nh - 0.6653256453*nl) - 1.872080414*nh*nl - 
       0.8942276749*nl^2}, {0.5831319911, 6.235507341, 
      -1.608832446 - 120.1841341/Nc^2 + 33.60855071*Nc^2 - 
       0.9822027327*nh^2 + (-23.30116871*nh - 22.99222199*nl)/Nc + 
       Nc*(1.046432647*nh - 0.7161854042*nl) - 1.894077554*nh*nl - 
       0.9047349433*nl^2}, {0.6068839885, 6.235507341, 
      -7.498687621 - 120.2046055/Nc^2 + 35.41612454*Nc^2 - 
       0.9974120015*nh^2 + (-23.36549127*nh - 23.13141187*nl)/Nc + 
       Nc*(1.015687956*nh - 0.7640160389*nl) - 1.923407073*nh*nl - 
       0.9187446345*nl^2}, {0.630635986, 6.235507341, 
      -13.40610937 - 120.4934288/Nc^2 + 37.32744457*Nc^2 - 1.016423587*nh^2 + 
       (-23.53727876*nh - 23.37912222*nl)/Nc + 
       Nc*(0.9984572326*nh - 0.8073452674*nl) - 1.960068973*nh*nl - 
       0.9362567484*nl^2}, {0.6543879834, 6.235507341, 
      -19.29783765 - 121.1892929/Nc^2 + 39.34228915*Nc^2 - 1.039237491*nh^2 + 
       (-23.82572284*nh - 23.74653929*nl)/Nc + 
       Nc*(0.9958274821*nh - 0.8448199793*nl) - 2.004063253*nh*nl - 
       0.9572712851*nl^2}, {0.6781399809, 6.235507341, 
      -25.13874923 - 122.4443084/Nc^2 + 41.46069613*Nc^2 - 1.065853711*nh^2 + 
       (-24.24116537*nh - 24.24617538*nl)/Nc + 
       Nc*(1.008801253*nh - 0.8751908864*nl) - 2.055389913*nh*nl - 
       0.9817882447*nl^2}, {0.7018919783, 6.235507341, 
      -30.89006636 - 124.4307465/Nc^2 + 43.68292322*Nc^2 - 1.096272249*nh^2 + 
       (-24.79552236*nh - 24.89234635*nl)/Nc + 
       Nc*(1.038307284*nh - 0.8972996985*nl) - 2.114048953*nh*nl - 
       1.009807627*nl^2}, {0.7256439758, 6.235507341, 
      -36.50690451 - 127.3508861/Nc^2 + 46.00941484*Nc^2 - 1.130493103*nh^2 + 
       (-25.5028753*nh - 25.70183087*nl)/Nc + 
       Nc*(1.085209433*nh - 0.9100683369*nl) - 2.180040373*nh*nl - 
       1.041329432*nl^2}, {0.7493959732, 6.235507341, 
      -41.93475001 - 131.4519889/Nc^2 + 48.44077401*Nc^2 - 1.168516275*nh^2 + 
       (-26.38032612*nh - 26.69481337*nl)/Nc + 
       Nc*(1.150314209*nh - 0.9124897967*nl) - 2.253364172*nh*nl - 
       1.07635366*nl^2}, {0.7731479707, 6.235507341, 
      -47.10416858 - 137.0500388/Nc^2 + 50.97773863*Nc^2 - 1.210341765*nh^2 + 
       (-27.44928098*nh - 27.89628363*nl)/Nc + 
       Nc*(1.234377175*nh - 0.9036203589*nl) - 2.334020352*nh*nl - 
       1.114880311*nl^2}, {0.7968999681, 6.235507341, 
      -51.92248373 - 144.569122/Nc^2 + 53.62116128*Nc^2 - 1.255969571*nh^2 + 
       (-28.73745981*nh - 29.3382004*nl)/Nc + 
       Nc*(1.338108414*nh - 0.8825729146*nl) - 2.422008912*nh*nl - 
       1.156909384*nl^2}, {0.8206519656, 6.235507341, 
      -56.26002704 - 154.6102519/Nc^2 + 56.37199202*Nc^2 - 1.305399694*nh^2 + 
       (-30.28219757*nh - 31.06299724*nl)/Nc + 
       Nc*(1.462177235*nh - 0.8485112093*nl) - 2.517329852*nh*nl - 
       1.20244088*nl^2}, {0.844403963, 6.235507341, 
      -59.92607622 - 168.0793854/Nc^2 + 59.23126362*Nc^2 - 1.358632135*nh^2 + 
       (-32.13619003*nh - 33.12959181*nl)/Nc + 
       Nc*(1.607216229*nh - 0.8006448569*nl) - 2.619983171*nh*nl - 
       1.251474799*nl^2}, {0.8681559605, 6.235507341, 
      -62.62368865 - 186.4446845/Nc^2 + 62.20007902*Nc^2 - 1.415666893*nh^2 + 
       (-34.37824123*nh - 35.62443298*nl)/Nc + 
       Nc*(1.773824807*nh - 0.7382249971*nl) - 2.729968871*nh*nl - 
       1.304011141*nl^2}, {0.8919079579, 6.235507341, 
      -63.8569086 - 212.3078816/Nc^2 + 65.27960039*Nc^2 - 1.476503968*nh^2 + 
       (-37.13532752*nh - 38.68373052*nl)/Nc + 
       Nc*(1.962572263*nh - 0.6605404997*nl) - 2.847286951*nh*nl - 
       1.360049906*nl^2}, {0.9156599554, 6.235507341, 
      -62.71520789 - 250.8583471/Nc^2 + 68.47103984*Nc^2 - 1.541143361*nh^2 + 
       (-40.63401348*nh - 42.54403942*nl)/Nc + 
       Nc*(2.174000487*nh - 0.5669146273*nl) - 2.971937411*nh*nl - 
       1.419591093*nl^2}, {0.9394119528, 6.235507341, 
      -57.27374143 - 314.391474/Nc^2 + 71.77565128*Nc^2 - 1.60958507*nh^2 + 
       (-45.34464985*nh - 47.68000867*nl)/Nc + 
       Nc*(2.408626326*nh - 0.4567020955*nl) - 3.10392025*nh*nl - 
       1.482634703*nl^2}, {0.9631639502, 6.235507341, 
      -42.33951328 - 441.897135/Nc^2 + 75.19472349*Nc^2 - 1.681829097*nh^2 + 
       (-52.53091306*nh - 55.30907316*nl)/Nc + 
       Nc*(2.66694369*nh - 0.3292864665*nl) - 3.243235469*nh*nl - 
       1.549180736*nl^2}, {0.02993829103, 7.896522868, 
      4.134011426 + 160.9770221/Nc^2 + 33.12688247*Nc^2 - 1.513818359*nh^2 + 
       (-30.25626063*nh - 22.8984825*nl)/Nc + 
       Nc*(-5.238501757*nh - 10.64884951*nl) - 2.905583424*nh*nl - 
       1.383941558*nl^2}, {0.05404401969, 7.896522868, 
      18.26644396 + 132.0088614/Nc^2 + 32.3980409*Nc^2 - 1.44683821*nh^2 + 
       (-34.5711206*nh - 28.04124946*nl)/Nc + 
       Nc*(-2.430053713*nh - 7.368614883*nl) - 2.777023475*nh*nl - 
       1.322707916*nl^2}, {0.07814974836, 7.896522868, 
      36.79587522 + 86.90103573/Nc^2 + 29.70714073*Nc^2 - 1.383383333*nh^2 + 
       (-36.06937162*nh - 30.33079151*nl)/Nc + 
       Nc*(-1.053604763*nh - 5.54148207*nl) - 2.65522984*nh*nl - 
       1.264697097*nl^2}, {0.102255477, 7.896522868, 
      51.37008019 + 45.34405849/Nc^2 + 27.41911753*Nc^2 - 1.323453726*nh^2 + 
       (-36.45579772*nh - 31.40630118*nl)/Nc + 
       Nc*(-0.2571205808*nh - 4.348344537*nl) - 2.540202518*nh*nl - 
       1.209909102*nl^2}, {0.1263612057, 7.896522868, 
      61.78614572 + 9.738753081/Nc^2 + 25.73587323*Nc^2 - 1.26704939*nh^2 + 
       (-36.27664764*nh - 31.82462873*nl)/Nc + 
       Nc*(0.2321486782*nh - 3.511290186*nl) - 2.431941509*nh*nl - 
       1.15834393*nl^2}, {0.1504669344, 7.896522868, 
      68.72847833 - 20.15175021/Nc^2 + 24.58773417*Nc^2 - 1.214170325*nh^2 + 
       (-35.77376201*nh - 31.84299434*nl)/Nc + 
       Nc*(0.5347304013*nh - 2.902247428*nl) - 2.330446813*nh*nl - 
       1.110001581*nl^2}, {0.174572663, 7.896522868, 
      72.87536032 - 45.02358104/Nc^2 + 23.87935651*Nc^2 - 1.164816532*nh^2 + 
       (-35.07502466*nh - 31.60212349*nl)/Nc + 
       Nc*(0.7141533099*nh - 2.451419932*nl) - 2.23571843*nh*nl - 
       1.064882055*nl^2}, {0.1986783917, 7.896522868, 
      74.77868936 - 65.58384675/Nc^2 + 23.52996866*Nc^2 - 1.118988009*nh^2 + 
       (-34.25635035*nh - 31.18798505*nl)/Nc + 
       Nc*(0.8079393047*nh - 2.116420406*nl) - 2.14775636*nh*nl - 
       1.022985353*nl^2}, {0.2227841203, 7.896522868, 
      74.87079716 - 82.45615693/Nc^2 + 23.4771663*Nc^2 - 1.076684757*nh^2 + 
       (-33.36669536*nh - 30.65741584*nl)/Nc + 
       Nc*(0.8401063163*nh - 1.869461467*nl) - 2.066560604*nh*nl - 
       0.9843114736*nl^2}, {0.246889849, 7.896522868, 
      73.48938757 - 96.17141075/Nc^2 + 23.67396941*Nc^2 - 1.037906776*nh^2 + 
       (-32.43969328*nh - 30.05033112*nl)/Nc + 
       Nc*(0.8269835166*nh - 1.691254089*nl) - 1.99213116*nh*nl - 
       0.9488604176*nl^2}, {0.2709955777, 7.896522868, 
      70.90015063 - 107.1789929/Nc^2 + 24.08527813*Nc^2 - 1.002654066*nh^2 + 
       (-31.49965422*nh - 29.39615259*nl)/Nc + 
       Nc*(0.7802076976*nh - 1.567797807*nl) - 1.924468029*nh*nl - 
       0.916632185*nl^2}, {0.2951013063, 7.896522868, 
      67.31418058 - 115.8610837/Nc^2 + 24.68494015*Nc^2 - 0.9709266273*nh^2 + 
       (-30.56490956*nh - 28.71745967*nl)/Nc + 
       Nc*(0.7083919796*nh - 1.488559979*nl) - 1.863571212*nh*nl - 
       0.8876267757*nl^2}, {0.319207035, 7.896522868, 
      62.90085598 - 122.5455474/Nc^2 + 25.45352781*Nc^2 - 0.9427244594*nh^2 + 
       (-29.64979659*nh - 28.03219281*nl)/Nc + 
       Nc*(0.6181137961*nh - 1.445379825*nl) - 1.809440707*nh*nl - 
       0.8618441896*nl^2}, {0.3433127637, 7.896522868, 
      57.79730411 - 127.516522/Nc^2 + 26.37669438*Nc^2 - 0.9180475625*nh^2 + 
       (-28.76589812*nh - 27.35505123*nl)/Nc + 
       Nc*(0.5145295925*nh - 1.431776225*nl) - 1.762076516*nh*nl - 
       0.8392844268*nl^2}, {0.3674184923, 7.896522868, 
      52.11539764 - 131.0228664/Nc^2 + 27.44396274*Nc^2 - 0.8968959366*nh^2 + 
       (-27.92285148*nh - 26.69841861*nl)/Nc + 
       Nc*(0.4017733028*nh - 1.442492779*nl) - 1.721478637*nh*nl - 
       0.8199474873*nl^2}, {0.391524221, 7.896522868, 
      45.94698441 - 133.2848534/Nc^2 + 28.64782835*Nc^2 - 0.8792695816*nh^2 + 
       (-27.12889773*nh - 26.0730001*nl)/Nc + 
       Nc*(0.2832237576*nh - 1.473188593*nl) - 1.687647072*nh*nl - 
       0.8038333709*nl^2}, {0.4156299497, 7.896522868, 
      39.36784855 - 134.4994942/Nc^2 + 29.98308921*Nc^2 - 0.8651684977*nh^2 + 
       (-26.39126871*nh - 25.48827726*nl)/Nc + 
       Nc*(0.1616895284*nh - 1.520222009*nl) - 1.66058182*nh*nl - 
       0.7909420779*nl^2}, {0.4397356783, 7.896522868, 
      32.44075322 - 134.8448203/Nc^2 + 31.44634066*Nc^2 - 0.8545926848*nh^2 + 
       (-25.71647008*nh - 24.95284505*nl)/Nc + 
       Nc*(0.03954000849*nh - 1.580495535*nl) - 1.640282881*nh*nl - 
       0.7812736081*nl^2}, {0.463841407, 7.896522868, 
      25.2178143 - 134.48338/Nc^2 + 33.03559067*Nc^2 - 0.8475421428*nh^2 + 
       (-25.11049711*nh - 24.47467163*nl)/Nc + 
       Nc*(-0.08119952414*nh - 1.651342219*nl) - 1.626750255*nh*nl - 
       0.7748279616*nl^2}, {0.4879471357, 7.896522868, 
      17.74238427 - 133.5651549/Nc^2 + 34.74996395*Nc^2 - 0.8440168718*nh^2 + 
       (-24.57900678*nh - 24.06130807*nl)/Nc + 
       Nc*(-0.1987775838*nh - 1.730440784*nl) - 1.619983941*nh*nl - 
       0.7716051383*nl^2}, {0.5120528643, 7.896522868, 
      10.05057737 - 132.2300635/Nc^2 + 36.58947246*Nc^2 - 0.8440168718*nh^2 + 
       (-24.12746295*nh - 23.72006658*nl)/Nc + 
       Nc*(-0.3116635402*nh - 1.815751156*nl) - 1.619983941*nh*nl - 
       0.7716051383*nl^2}, {0.536158593, 7.896522868, 
      2.172536206 - 130.6101899/Nc^2 + 38.55483581*Nc^2 - 0.8475421428*nh^2 + 
       (-23.76126667*nh - 23.45818159*nl)/Nc + 
       Nc*(-0.4185071331*nh - 1.905464727*nl) - 1.626750255*nh*nl - 
       0.7748279616*nl^2}, {0.5602643217, 7.896522868, 
      -5.866480164 - 128.831869/Nc^2 + 40.64733955*Nc^2 - 0.8545926848*nh^2 + 
       (-23.4858818*nh - 23.28296533*nl)/Nc + 
       Nc*(-0.5181070636*nh - 1.997965466*nl) - 1.640282881*nh*nl - 
       0.7812736081*nl^2}, {0.5843700503, 7.896522868, 
      -14.04511922 - 127.0177585/Nc^2 + 42.86872267*Nc^2 - 
       0.8651684977*nh^2 + (-23.30696532*nh - 23.20196883*nl)/Nc + 
       Nc*(-0.6093863182*nh - 2.091799117*nl) - 1.66058182*nh*nl - 
       0.7909420779*nl^2}, {0.608475779, 7.896522868, 
      -22.34500419 - 125.2890476/Nc^2 + 45.22108764*Nc^2 - 
       0.8792695816*nh^2 + (-23.23051249*nh - 23.2231603*nl)/Nc + 
       Nc*(-0.6913725514*nh - 2.185648542*nl) - 1.687647072*nh*nl - 
       0.8038333709*nl^2}, {0.6325815077, 7.896522868, 
      -30.74978027 - 123.7679985/Nc^2 + 47.70682797*Nc^2 - 
       0.8968959366*nh^2 + (-23.263029*nh - 23.35513467*nl)/Nc + 
       Nc*(-0.7631823172*nh - 2.278313763*nl) - 1.721478637*nh*nl - 
       0.8199474873*nl^2}, {0.6566872363, 7.896522868, 
      -39.24405446 - 122.5810921/Nc^2 + 50.32856966*Nc^2 - 
       0.9180475625*nh^2 + (-23.41174664*nh - 23.60737349*nl)/Nc + 
       Nc*(-0.8240082773*nh - 2.36869566*nl) - 1.762076516*nh*nl - 
       0.8392844268*nl^2}, {0.680792965, 7.896522868, 
      -47.8121152 - 121.8631959/Nc^2 + 53.08912364*Nc^2 - 0.9427244594*nh^2 + 
       (-23.68490651*nh - 23.99058195*nl)/Nc + 
       Nc*(-0.8731087237*nh - 2.45578254*nl) - 1.809440707*nh*nl - 
       0.8618441896*nl^2}, {0.7048986937, 7.896522868, 
      -56.43626271 - 121.7634183/Nc^2 + 55.99144689*Nc^2 - 
       0.9709266273*nh^2 + (-24.09214594*nh - 24.51714368*nl)/Nc + 
       Nc*(-0.9097989255*nh - 2.538638976*nl) - 1.863571212*nh*nl - 
       0.8876267757*nl^2}, {0.7290044223, 7.896522868, 
      -65.09448405 - 122.4537731/Nc^2 + 59.03861056*Nc^2 - 1.002654066*nh^2 + 
       (-24.64504772*nh - 25.20175794*nl)/Nc + 
       Nc*(-0.9334439278*nh - 2.616396469*nl) - 1.924468029*nh*nl - 
       0.916632185*nl^2}, {0.753110151, 7.896522868, 
      -73.75702633 - 124.1426268/Nc^2 + 62.23377389*Nc^2 - 1.037906776*nh^2 + 
       (-25.35794915*nh - 26.06236516*nl)/Nc + 
       Nc*(-0.9434525157*nh - 2.688245577*nl) - 1.99213116*nh*nl - 
       0.9488604177*nl^2}, {0.7772158797, 7.896522868, 
      -82.3810832 - 127.0965739/Nc^2 + 65.58016245*Nc^2 - 1.076684757*nh^2 + 
       (-26.24918162*nh - 27.12154477*nl)/Nc + 
       Nc*(-0.9392721179*nh - 2.753429233*nl) - 2.066560604*nh*nl - 
       0.9843114736*nl^2}, {0.8013216083, 7.896522868, 
      -90.90213982 - 131.6778381/Nc^2 + 69.08105042*Nc^2 - 1.118988009*nh^2 + 
       (-27.34305521*nh - 28.40871846*nl)/Nc + 
       Nc*(-0.9203844799*nh - 2.811237052*nl) - 2.14775636*nh*nl - 
       1.022985353*nl^2}, {0.825427337, 7.896522868, 
      -99.21911216 - 138.4119188/Nc^2 + 72.73974574*Nc^2 - 1.164816532*nh^2 + 
       (-28.67320355*nh - 29.96380149*nl)/Nc + 
       Nc*(-0.8863019656*nh - 2.861000432*nl) - 2.23571843*nh*nl - 
       1.064882055*nl^2}, {0.8495330656, 7.896522868, 
      -107.167227 - 148.1184272/Nc^2 + 76.55957782*Nc^2 - 1.214170325*nh^2 + 
       (-30.28858288*nh - 31.8436307*nl)/Nc + 
       Nc*(-0.8365643814*nh - 2.902088338*nl) - 2.330446813*nh*nl - 
       1.110001581*nl^2}, {0.8736387943, 7.896522868, 
      -114.4646631 - 162.1862384/Nc^2 + 80.54388741*Nc^2 - 1.26704939*nh^2 + 
       (-32.265108*nh - 34.13417493*nl)/Nc + 
       Nc*(-0.7707362313*nh - 2.933903638*nl) - 2.431941509*nh*nl - 
       1.15834393*nl^2}, {0.897744523, 7.896522868, 
      -120.5967098 - 183.2191902/Nc^2 + 84.69601807*Nc^2 - 1.323453726*nh^2 + 
       (-34.7306627*nh - 36.97615968*nl)/Nc + 
       Nc*(-0.6884043364*nh - 2.955879913*nl) - 2.540202518*nh*nl - 
       1.209909102*nl^2}, {0.9218502516, 7.896522868, 
      -124.5273973 - 216.8005691/Nc^2 + 89.01930916*Nc^2 - 1.383383332*nh^2 + 
       (-37.92708763*nh - 40.62680512*nl)/Nc + 
       Nc*(-0.5891757585*nh - 2.967478665*nl) - 2.65522984*nh*nl - 
       1.264697097*nl^2}, {0.9459559803, 7.896522868, 
      -123.8160294 - 277.5660321/Nc^2 + 93.51709007*Nc^2 - 1.44683821*nh^2 + 
       (-42.40063154*nh - 45.64296153*nl)/Nc + 
       Nc*(-0.4726759793*nh - 2.968186864*nl) - 2.777023475*nh*nl - 
       1.322707916*nl^2}, {0.970061709, 7.896522868, 
      -110.7061556 - 420.714995/Nc^2 + 98.19267529*Nc^2 - 1.513818359*nh^2 + 
       (-49.85607846*nh - 53.66382144*nl)/Nc + 
       Nc*(-0.3385473038*nh - 2.957514778*nl) - 2.905583424*nh*nl - 
       1.383941558*nl^2}, {0.02426870538, 10., 22.02222318 + 
       205.7450615/Nc^2 + 34.76490546*Nc^2 - 1.316426643*nh^2 + 
       (-38.68126516*nh - 30.47637871*nl)/Nc + 
       Nc*(-5.761618718*nh - 11.25909051*nl) - 2.515933862*nh*nl - 
       1.194542562*nl^2}, {0.04966518202, 10., 46.07850617 + 
       152.0615644/Nc^2 + 33.24231174*Nc^2 - 1.254386868*nh^2 + 
       (-42.6411363*nh - 35.4871123*nl)/Nc + 
       Nc*(-2.846926174*nh - 7.769816844*nl) - 2.397364423*nh*nl - 
       1.138246868*nl^2}, {0.07306165867, 10., 68.17379892 + 
       92.12770588/Nc^2 + 30.42793853*Nc^2 - 1.200244151*nh^2 + 
       (-43.22268275*nh - 36.96909497*nl)/Nc + 
       Nc*(-1.730025792*nh - 6.15968689*nl) - 2.293887714*nh*nl - 
       1.089117066*nl^2}, {0.09745813532, 10., 84.00020612 + 
       39.11184504/Nc^2 + 28.39548087*Nc^2 - 1.146863006*nh^2 + 
       (-42.79615635*nh - 37.34273099*nl)/Nc + 
       Nc*(-1.117802762*nh - 5.104989395*nl) - 2.191866511*nh*nl - 
       1.040678325*nl^2}, {0.121854612, 10., 93.82181097 - 4.051946753/Nc^2 + 
       27.21008645*Nc^2 - 1.096621929*nh^2 + 
       (-41.88766703*nh - 37.11733133*nl)/Nc + 
       Nc*(-0.7834603091*nh - 4.389365164*nl) - 2.095846556*nh*nl - 
       0.9950889215*nl^2}, {0.1462510886, 10., 99.14873158 - 
       38.94193648/Nc^2 + 26.66251232*Nc^2 - 1.049520919*nh^2 + 
       (-40.7351623*nh - 36.55487088*nl)/Nc + 
       Nc*(-0.6082334653*nh - 3.882193591*nl) - 2.005827847*nh*nl - 
       0.9523488559*nl^2}, {0.1706475653, 10., 101.1054668 - 
       67.05989465/Nc^2 + 26.5884169*Nc^2 - 1.005559976*nh^2 + 
       (-39.45640687*nh - 35.7910936*nl)/Nc + 
       Nc*(-0.5334598229*nh - 3.515989176*nl) - 1.921810386*nh*nl - 
       0.9124581278*nl^2}, {0.1950440419, 10., 100.4978226 - 
       89.61917548/Nc^2 + 26.87290556*Nc^2 - 0.9647391007*nh^2 + 
       (-38.11767443*nh - 34.90553684*nl)/Nc + 
       Nc*(-0.5262349196*nh - 3.251391445*nl) - 1.843794172*nh*nl - 
       0.8754167375*nl^2}, {0.2194405186, 10., 97.9086403 - 
       107.5774058/Nc^2 + 27.43730554*Nc^2 - 0.9270582925*nh^2 + 
       (-36.75977427*nh - 33.94900767*nl)/Nc + 
       Nc*(-0.5664003883*nh - 3.06342914*nl) - 1.771779205*nh*nl - 
       0.8412246849*nl^2}, {0.2438369952, 10., 93.76705324 - 
       121.6952985/Nc^2 + 28.22791585*Nc^2 - 0.8925175519*nh^2 + 
       (-35.40959672*nh - 32.95614392*nl)/Nc + 
       Nc*(-0.6407729634*nh - 2.935242467*nl) - 1.705765486*nh*nl - 
       0.80988197*nl^2}, {0.2682334719, 10., 88.39459712 - 132.5858795/Nc^2 + 
       29.20819868*Nc^2 - 0.8611168784*nh^2 + 
       (-34.08583973*nh - 31.95181371*nl)/Nc + 
       Nc*(-0.7402831644*nh - 2.854886489*nl) - 1.645753013*nh*nl - 
       0.7813885928*nl^2}, {0.2926299485, 10., 82.03580038 - 
       140.7511047/Nc^2 + 30.35354992*Nc^2 - 0.8328562724*nh^2 + 
       (-32.80209836*nh - 30.95465327*nl)/Nc + 
       Nc*(-0.8584329317*nh - 2.81356595*nl) - 1.591741788*nh*nl - 
       0.7557445534*nl^2}, {0.3170264251, 10., 74.87880569 - 
       146.6084164/Nc^2 + 31.64778842*Nc^2 - 0.8077357338*nh^2 + 
       (-31.56864531*nh - 29.97915262*nl)/Nc + 
       Nc*(-0.9904081378*nh - 2.804596751*nl) - 1.54373181*nh*nl - 
       0.7329498518*nl^2}, {0.3414229018, 10., 67.06956675 - 
       150.5100293/Nc^2 + 33.08076613*Nc^2 - 0.7857552623*nh^2 + 
       (-30.39351403*nh - 29.03695182*nl)/Nc + 
       Nc*(-1.132540362*nh - 2.822762987*nl) - 1.50172308*nh*nl - 
       0.7130044877*nl^2}, {0.3658193784, 10., 58.72183278 - 
       152.7570883/Nc^2 + 34.64671375*Nc^2 - 0.7669148583*nh^2 + 
       (-29.28318842*nh - 28.13768348*nl)/Nc + 
       Nc*(-1.281966035*nh - 2.863901774*nl) - 1.465715596*nh*nl - 
       0.6959084614*nl^2}, {0.3902158551, 10., 49.92431288 - 
       153.6102083/Nc^2 + 36.34307592*Nc^2 - 0.7512145216*nh^2 + 
       (-28.24306015*nh - 27.2895427*nl)/Nc + 
       Nc*(-1.436402603*nh - 2.924625548*nl) - 1.43570936*nh*nl - 
       0.6816617728*nl^2}, {0.4146123317, 10., 40.74591367 - 
       153.2974412/Nc^2 + 38.16967769*Nc^2 - 0.7386542523*nh^2 + 
       (-27.27774367*nh - 26.49968742*nl)/Nc + 
       Nc*(-1.593996895*nh - 3.002130647*nl) - 1.411704371*nh*nl - 
       0.670264422*nl^2}, {0.4390088084, 10., 31.23963292 - 152.020394/Nc^2 + 
       40.12811949*Nc^2 - 0.7292340502*nh^2 + 
       (-26.39130156*nh - 25.77453054*nl)/Nc + 
       Nc*(-1.753219646*nh - 3.094061894*nl) - 1.393700629*nh*nl - 
       0.6617164088*nl^2}, {0.463405285, 10., 21.445501 - 149.9590026/Nc^2 + 
       42.22133177*Nc^2 - 0.7229539156*nh^2 + 
       (-25.58741268*nh - 25.11996186*nl)/Nc + 
       Nc*(-1.912790368*nh - 3.198414605*nl) - 1.381698135*nh*nl - 
       0.6560177334*nl^2}, {0.4878017617, 10., 11.39283577 - 
       147.2753246/Nc^2 + 44.45324359*Nc^2 - 0.7198138482*nh^2 + 
       (-24.86950359*nh - 24.54152483*nl)/Nc + 
       Nc*(-2.07162275*nh - 3.31346226*nl) - 1.375696888*nh*nl - 
       0.6531683957*nl^2}, {0.5121982383, 10., 1.101999635 - 
       144.1166135/Nc^2 + 46.82853318*Nc^2 - 0.7198138482*nh^2 + 
       (-24.24085765*nh - 24.04456529*nl)/Nc + 
       Nc*(-2.228784235*nh - 3.437702145*nl) - 1.375696888*nh*nl - 
       0.6531683957*nl^2}, {0.536594715, 10., -9.414207575 - 
       140.6178774/Nc^2 + 49.35243859*Nc^2 - 0.7229539156*nh^2 + 
       (-23.70471175*nh - 23.63436481*nl)/Nc + 
       Nc*(-2.3834656*nh - 3.569813867*nl) - 1.381698135*nh*nl - 
       0.6560177334*nl^2}, {0.5609911916, 10., -20.14941713 - 
       136.904084/Nc^2 + 52.03061263*Nc^2 - 0.7292340502*nh^2 + 
       (-23.26434924*nh - 23.31626923*nl)/Nc + 
       Nc*(-2.534957728*nh - 3.708627223*nl) - 1.393700629*nh*nl - 
       0.6617164088*nl^2}, {0.5853876683, 10., -31.10274181 - 
       133.0921561/Nc^2 + 54.86901125*Nc^2 - 0.7386542523*nh^2 + 
       (-22.9231967*nh - 23.095822*nl)/Nc + 
       Nc*(-2.682633637*nh - 3.853097003*nl) - 1.411704371*nh*nl - 
       0.670264422*nl^2}, {0.6097841449, 10., -42.27793632 - 
       129.2929041/Nc^2 + 57.87380671*Nc^2 - 0.7512145216*nh^2 + 
       (-22.68493298*nh - 22.97891292*nl)/Nc + 
       Nc*(-2.825934394*nh - 4.002282992*nl) - 1.43570936*nh*nl - 
       0.6816617728*nl^2}, {0.6341806216, 10., -53.68259948 - 
       125.6130631/Nc^2 + 61.05132024*Nc^2 - 0.7669148583*nh^2 + 
       (-22.55362067*nh - 22.97195489*nl)/Nc + 
       Nc*(-2.964357973*nh - 4.155333921*nl) - 1.465715596*nh*nl - 
       0.6959084614*nl^2}, {0.6585770982, 10., -65.32733671 - 
       122.1576626/Nc^2 + 64.40796908*Nc^2 - 0.7857552623*nh^2 + 
       (-22.5338742*nh - 23.08210585*nl)/Nc + 
       Nc*(-3.097450319*nh - 4.311474478*nl) - 1.50172308*nh*nl - 
       0.7130044877*nl^2}, {0.6829735749, 10., -77.22477856 - 
       119.0330676/Nc^2 + 67.95022519*Nc^2 - 0.8077357338*nh^2 + 
       (-22.63108525*nh - 23.31756091*nl)/Nc + 
       Nc*(-3.224798154*nh - 4.469994677*nl) - 1.54373181*nh*nl - 
       0.7329498518*nl^2}, {0.7073700515, 10., -89.38829654 - 
       116.3512395/Nc^2 + 71.68458258*Nc^2 - 0.8328562724*nh^2 + 
       (-22.85173771*nh - 23.68795266*nl)/Nc + 
       Nc*(-3.346023094*nh - 4.630241101*nl) - 1.591741788*nh*nl - 
       0.7557445534*nl^2}, {0.7317665281, 10., -101.8301649 - 
       114.2361631/Nc^2 + 75.6175319*Nc^2 - 0.8611168784*nh^2 + 
       (-23.20386505*nh - 24.20492117*nl)/Nc + 
       Nc*(-3.460776834*nh - 4.791609626*nl) - 1.645753013*nh*nl - 
       0.7813885928*nl^2}, {0.7561630048, 10., -114.5587311 - 
       112.8341518/Nc^2 + 79.75554026*Nc^2 - 0.8925175519*nh^2 + 
       (-23.69773996*nh - 24.88295646*nl)/Nc + 
       Nc*(-3.568737152*nh - 4.953539332*nl) - 1.705765486*nh*nl - 
       0.8098819701*nl^2}, {0.7805594814, 10., -127.5738049 - 
       112.3313049/Nc^2 + 84.10503553*Nc^2 - 0.9270582925*nh^2 + 
       (-24.3469575*nh - 25.74069477*nl)/Nc + 
       Nc*(-3.66960458*nh - 5.115507366*nl) - 1.771779205*nh*nl - 
       0.8412246849*nl^2}, {0.8049559581, 10., -140.8587461 - 
       112.9847182/Nc^2 + 88.67239414*Nc^2 - 0.9647391007*nh^2 + 
       (-25.17021563*nh - 26.80300421*nl)/Nc + 
       Nc*(-3.763099619*nh - 5.277024603*nl) - 1.843794172*nh*nl - 
       0.8754167375*nl^2}, {0.8293524347, 10., -154.3661433 - 
       115.1816879/Nc^2 + 93.46393151*Nc^2 - 1.005559976*nh^2 + 
       (-26.19440465*nh - 28.1045226*nl)/Nc + 
       Nc*(-3.848960377*nh - 5.437631927*nl) - 1.921810386*nh*nl - 
       0.9124581278*nl^2}, {0.8537489114, 10., -167.9902451 - 
       119.5601514/Nc^2 + 98.48589493*Nc^2 - 1.049520919*nh^2 + 
       (-27.46033388*nh - 29.69605703*nl)/Nc + 
       Nc*(-3.92694057*nh - 5.596897054*nl) - 2.005827847*nh*nl - 
       0.9523488559*nl^2}, {0.878145388, 10., -181.5095925 - 
       127.2762758/Nc^2 + 103.7444579*Nc^2 - 1.096621929*nh^2 + 
       (-29.034277*nh - 31.65714483*nl)/Nc + 
       Nc*(-3.996807816*nh - 5.754411789*nl) - 2.095846556*nh*nl - 
       0.9950889215*nl^2}, {0.9025418647, 10., -194.4545495 - 
       140.6728979/Nc^2 + 109.2457162*Nc^2 - 1.146863006*nh^2 + 
       (-31.03399873*nh - 34.12352998*nl)/Nc + 
       Nc*(-4.058342167*nh - 5.909789649*nl) - 2.191866512*nh*nl - 
       1.040678325*nl^2}, {0.9269383413, 10., -205.7523054 - 
       165.2518212/Nc^2 + 114.995685*Nc^2 - 1.200244151*nh^2 + 
       (-33.69744655*nh - 37.35718734*nl)/Nc + 
       Nc*(-4.111334842*nh - 6.062663796*nl) - 2.293887714*nh*nl - 
       1.089117066*nl^2}, {0.951334818, 10., -212.5246866 - 
       217.2297491/Nc^2 + 121.000297*Nc^2 - 1.256765363*nh^2 + 
       (-37.6143697*nh - 41.97249381*nl)/Nc + 
       Nc*(-4.155587136*nh - 6.212685227*nl) - 2.401910165*nh*nl - 
       1.140405145*nl^2}, {0.9757312946, 10., -203.7394549 - 
       371.2161518/Nc^2 + 127.2654008*Nc^2 - 1.316426643*nh^2 + 
       (-44.96410217*nh - 50.07465596*nl)/Nc + 
       Nc*(-4.190909464*nh - 6.359521192*nl) - 2.515933862*nh*nl - 
       1.194542562*nl^2}}

